Soft photon approximation in a laser field: applications

We apply the soft photon approximation to QED processes in a strong plane-wave laser field. New compact expressions for the emission factors are presented, which simplify the generalization to multiple soft photon emission. The method is applied to nonlinear single, double, and $N$-photon Compton scattering. For single Compton scattering, we show that the soft photon approximation reproduces the exact spectrum with accuracy $\mathcal{O}(\omega/\varepsilon)$, significantly outperforming the classical radiation theory. For double Compton scattering, we derive analytical expressions for the differential probability in two kinematic regimes: when both photons are soft, and when one photon is soft while the other has arbitrary energy. We present a compact analytical expression for the amplitude of $N$-photon emission within the soft photon approximation. A numerical implementation in Wolfram Mathematica for single and double Compton scattering is provided.

==> anc/Double_Compton.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    189211,       4081]
NotebookOptionsPosition[    186763,       4034]
NotebookOutlinePosition[    187151,       4050]
CellTagsIndexPosition[    187108,       4047]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[TextData[{
 "There are two differences in comparison with article:\nFirst, we use \
variable x=\[Omega]0 \[Phi].\[LineSeparator]Second, since the electron charge \
is negative (e=-|e|), we use photon angle \[Theta]x,\[Theta]y instead of ",
 Cell[BoxData[
  SubscriptBox["\[Theta]", "pk"]], "Input",ExpressionUUID->
  "3761d792-6c5b-4583-a074-a76657c727bd"],
 " to compensate it. In fact if the electron counterpropagates the laser \
pulse ",
 Cell[BoxData[
  SubscriptBox["\[Theta]", "p"]], "Input",ExpressionUUID->
  "c005f417-aced-4df3-8065-2a93cec8301b"],
 "=0 and ",
 Cell[BoxData[
  SubscriptBox["\[Theta]", "pk"]], "Input",ExpressionUUID->
  "a1c53d50-a910-4bed-9aad-3e9bafd7402c"],
 "=",
 Cell[BoxData[
  SubscriptBox["\[Theta]", "p"]], "Input",ExpressionUUID->
  "45d84bbe-0e9c-472a-84b4-a3e9c11fefc6"],
 "-",
 Cell[BoxData[
  RowBox[{
   SubscriptBox["\[Theta]", "k"], "=", 
   RowBox[{"-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"\[Theta]x", ",", "\[Theta]y"}], ")"}], "."}]}]}]], "Input",
  ExpressionUUID->"31e105e3-64ff-406d-a7ca-93a83a8cedb5"],
 " This sign compensates for the sigh of the electron charge."
}], "Text",
 CellChangeTimes->{{3.991960341521776*^9, 3.991960467855722*^9}, {
  3.991960504808981*^9, 3.991960786175885*^9}, {3.991960906855649*^9, 
  3.991961070185234*^9}},ExpressionUUID->"ed4395db-3a4d-4f50-80ee-\
e7e84eb9426f"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"A", "[", "x_", "]"}], "=", 
    RowBox[{
     RowBox[{"Cos", "[", "x", "]"}], 
     SuperscriptBox[
      RowBox[{"Cos", "[", 
       FractionBox[
        RowBox[{"\[Pi]", " ", "x"}], 
        RowBox[{"2", " ", "\[Tau]"}]], "]"}], "2"]}]}], " ", ";"}], 
  RowBox[{"(*", 
   RowBox[{"Laser", " ", "field", " ", "vector", " ", "potential"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"linA", "[", "x_", "]"}], "=", 
   RowBox[{"Integrate", "[", 
    RowBox[{
     RowBox[{"A", "[", 
      StyleBox["xx",
       FontWeight->"Plain"], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"xx", ",", "0", ",", "x"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"sqA", "[", "x_", "]"}], "=", 
   RowBox[{"Integrate", "[", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"A", "[", "xx", "]"}], "2"], ",", 
     RowBox[{"{", 
      RowBox[{"xx", ",", "0", ",", "x"}], "}"}]}], "]"}]}], ";"}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.879358325928293*^9, 3.879358325984621*^9}, {
   3.87935850349469*^9, 3.8793585077078037`*^9}, {3.8793585619852047`*^9, 
   3.8793586732286663`*^9}, {3.879358717913126*^9, 3.8793587338398333`*^9}, {
   3.879359988273937*^9, 3.879359988628449*^9}, 3.879376297677115*^9, {
   3.8793763780384283`*^9, 3.8793763877663803`*^9}, {3.879588455872208*^9, 
   3.879588463528776*^9}, {3.879883471286283*^9, 3.879883530082714*^9}, 
   3.991892396891021*^9, {3.9919572046728563`*^9, 3.991957207282523*^9}, {
   3.991957240056674*^9, 3.991957240497716*^9}, {3.991957273307946*^9, 
   3.991957274027359*^9}, {3.991960471048476*^9, 3.991960491624217*^9}, {
   3.9919612566696167`*^9, 3.991961270184127*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"9e5bfa73-6c06-4ee2-832b-e1f2a75a48c7"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"\[CapitalPhi]1", "[", "T_", "]"}], "=", 
    RowBox[{
     FractionBox[
      RowBox[{"\[Omega]1", " ", 
       SuperscriptBox["m", "2"]}], 
      RowBox[{"4", " ", "\[CurlyEpsilon]", " ", 
       RowBox[{"(", 
        RowBox[{"\[CurlyEpsilon]", "-", "\[Omega]1"}], ")"}], " ", 
       "\[Omega]0"}]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"T", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          FractionBox[
           RowBox[{
            SuperscriptBox["\[CurlyEpsilon]", "2"], 
            RowBox[{"(", " ", 
             RowBox[{
              SuperscriptBox["\[Theta]1x", "2"], "+", 
              SuperscriptBox["\[Theta]1y", "2"]}], ")"}]}], 
           SuperscriptBox["m", "2"]]}], ")"}]}], "-", 
       RowBox[{"2", 
        FractionBox["\[CurlyEpsilon]", "m"], " ", "\[Theta]1x", " ", "\[Xi]", 
        "  ", 
        RowBox[{"linA", "[", "T", "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["\[Xi]", "2"], 
        RowBox[{"sqA", "[", "T", "]"}]}]}], ")"}]}]}], ";"}], 
  RowBox[{"(*", "phases", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalPhi]2", "[", "T_", "]"}], "=", 
   RowBox[{
    FractionBox[
     RowBox[{"\[Omega]2", " ", 
      SuperscriptBox["m", "2"]}], 
     RowBox[{"4", " ", "\[CurlyEpsilon]", " ", 
      RowBox[{"(", 
       RowBox[{"\[CurlyEpsilon]", "-", "\[Omega]2"}], ")"}], " ", 
      "\[Omega]0"}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"T", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         FractionBox[
          RowBox[{
           SuperscriptBox["\[CurlyEpsilon]", "2"], 
           RowBox[{"(", " ", 
            RowBox[{
             SuperscriptBox["\[Theta]2x", "2"], "+", 
             SuperscriptBox["\[Theta]2y", "2"]}], ")"}]}], 
          SuperscriptBox["m", "2"]]}], ")"}]}], "-", 
      RowBox[{"2", 
       FractionBox["\[CurlyEpsilon]", "m"], " ", "\[Theta]2x", " ", "\[Xi]", "  ", 
       RowBox[{"linA", "[", "T", "]"}]}], "+", 
      RowBox[{
       SuperscriptBox["\[Xi]", "2"], 
       RowBox[{"sqA", "[", "T", "]"}]}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalPhi]12", "[", "T_", "]"}], "=", 
   RowBox[{
    FractionBox[
     RowBox[{"\[Omega]1", " ", 
      SuperscriptBox["m", "2"]}], 
     RowBox[{"4", " ", 
      RowBox[{"(", 
       RowBox[{"\[CurlyEpsilon]", "-", "\[Omega]1", "-", "\[Omega]2"}], ")"}],
       " ", 
      RowBox[{"(", 
       RowBox[{"\[CurlyEpsilon]", "-", "\[Omega]2"}], ")"}], " ", 
      "\[Omega]0"}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"T", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"\[CurlyEpsilon]", "-", "\[Omega]2"}], ")"}], 
             "\[Theta]1x"}], "+", 
            RowBox[{"\[Omega]2", " ", "\[Theta]2x"}]}], ")"}], "2"], "+", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"\[CurlyEpsilon]", "-", "\[Omega]2"}], ")"}], 
             "\[Theta]1y"}], "+", 
            RowBox[{"\[Omega]2", " ", "\[Theta]2y"}]}], ")"}], "2"]}], 
        ")"}]}], "-", 
      RowBox[{"2", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"\[CurlyEpsilon]", "-", "\[Omega]2"}], ")"}], 
          "\[Theta]1x"}], "+", 
         RowBox[{"\[Omega]2", " ", "\[Theta]2x"}]}], ")"}], " ", "\[Xi]", "  ", 
       RowBox[{"linA", "[", "T", "]"}]}], "+", 
      RowBox[{
       SuperscriptBox["\[Xi]", "2"], 
       RowBox[{"sqA", "[", "T", "]"}]}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalPhi]21", "[", "T_", "]"}], "=", 
   RowBox[{
    FractionBox[
     RowBox[{"\[Omega]2", " ", 
      SuperscriptBox["m", "2"]}], 
     RowBox[{"4", " ", 
      RowBox[{"(", 
       RowBox[{"\[CurlyEpsilon]", "-", "\[Omega]1", "-", "\[Omega]2"}], ")"}],
       " ", 
      RowBox[{"(", 
       RowBox[{"\[CurlyEpsilon]", "-", "\[Omega]1"}], ")"}], " ", 
      "\[Omega]0"}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"T", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"\[CurlyEpsilon]", "-", "\[Omega]1"}], ")"}], 
             "\[Theta]2x"}], "+", 
            RowBox[{"\[Omega]1", " ", "\[Theta]1x"}]}], ")"}], "2"], "+", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"\[CurlyEpsilon]", "-", "\[Omega]1"}], ")"}], 
             "\[Theta]2y"}], "+", 
            RowBox[{"\[Omega]1", " ", "\[Theta]1y"}]}], ")"}], "2"]}], 
        ")"}]}], "-", 
      RowBox[{"2", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"\[CurlyEpsilon]", "-", "\[Omega]1"}], ")"}], 
          "\[Theta]2x"}], "+", 
         RowBox[{"\[Omega]1", " ", "\[Theta]1x"}]}], ")"}], " ", "\[Xi]", "  ", 
       RowBox[{"linA", "[", "T", "]"}]}], "+", 
      RowBox[{
       SuperscriptBox["\[Xi]", "2"], 
       RowBox[{"sqA", "[", "T", "]"}]}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"v1", "=", 
   RowBox[{"D", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"\[CapitalPhi]1", "[", "T", "]"}], "/.", 
      RowBox[{"\[Xi]", "->", "0"}]}], ",", "T"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"v2", "=", 
   RowBox[{"D", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"\[CapitalPhi]2", "[", "T", "]"}], "/.", 
      RowBox[{"\[Xi]", "->", "0"}]}], ",", "T"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"v12", "=", 
   RowBox[{"D", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"\[CapitalPhi]12", "[", "T", "]"}], "/.", 
      RowBox[{"\[Xi]", "->", "0"}]}], ",", "T"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"v21", "=", 
   RowBox[{"D", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"\[CapitalPhi]21", "[", "T", "]"}], "/.", 
      RowBox[{"\[Xi]", "->", "0"}]}], ",", "T"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]"}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.8793788400572777`*^9, 3.879378885393256*^9}, {
   3.879378918428578*^9, 3.879379146805287*^9}, {3.879379263296672*^9, 
   3.879379266224165*^9}, {3.879379477774983*^9, 3.87937948629528*^9}, {
   3.879379535852742*^9, 3.879379536339519*^9}, {3.879379633622838*^9, 
   3.879379652263254*^9}, {3.879379726767211*^9, 3.879379728279591*^9}, {
   3.8793799782498093`*^9, 3.8793799785367393`*^9}, {3.879588236165628*^9, 
   3.8795882707826242`*^9}, {3.879588487159268*^9, 3.8795885450733*^9}, {
   3.8795892506809177`*^9, 3.879589286562085*^9}, {3.879589361008794*^9, 
   3.879589425859975*^9}, {3.8796236915147467`*^9, 3.8796237243367147`*^9}, {
   3.879623776351919*^9, 3.879623817999165*^9}, 3.8796439549986134`*^9, {
   3.879644332584496*^9, 3.879644338021655*^9}, {3.8796447011496553`*^9, 
   3.879644702267185*^9}, 3.87964483540726*^9, {3.8796448687579393`*^9, 
   3.879644885500922*^9}, {3.8796465943564157`*^9, 3.879646599555834*^9}, {
   3.87988390899476*^9, 3.8798839704285383`*^9}, {3.8798840224148073`*^9, 
   3.879884062531708*^9}, {3.879884201086775*^9, 3.879884222688231*^9}, {
   3.8798849737552013`*^9, 3.879884987472631*^9}, 3.87997905016184*^9, {
   3.884056816337735*^9, 3.8840568441554127`*^9}, {3.991892358593293*^9, 
   3.991892359355137*^9}, {3.991957331004332*^9, 3.991957386410502*^9}, {
   3.991961232135558*^9, 3.991961250638753*^9}, {3.991962176934679*^9, 
   3.9919621818397284`*^9}, {3.99196247529454*^9, 3.991962475598331*^9}, 
   3.991963145106429*^9, {3.991963454495205*^9, 3.991963455198352*^9}, {
   3.991963623581758*^9, 3.9919636927110023`*^9}, {3.992494492547554*^9, 
   3.99249450013554*^9}},
 CellLabel->"In[4]:=",ExpressionUUID->"dedcae93-4f94-4956-b326-8267e66a49ea"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Crule", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Omega]0", "->", "omega0"}], ",", 
     RowBox[{"\[Omega]1", "->", "omega1"}], ",", 
     RowBox[{"\[Omega]2", "->", "omega2"}], ",", 
     RowBox[{"\[Tau]", "->", "tau"}], ",", 
     RowBox[{"\[CurlyEpsilon]", "->", "epsilon"}], ",", 
     RowBox[{"\[Theta]1x", "->", "theta1x"}], ",", 
     RowBox[{"\[Theta]2x", "->", "theta2x"}], ",", 
     RowBox[{"\[Theta]1y", "->", "theta1y"}], ",", 
     RowBox[{"\[Theta]2y", "->", "theta2y"}], ",", 
     RowBox[{"\[Xi]", "->", "xi"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Phi1", "[", "x_", "]"}], "=", 
   RowBox[{
    RowBox[{"\[CapitalPhi]1", "[", "x", "]"}], "/.", "Crule"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Phi2", "[", "x_", "]"}], "=", 
   RowBox[{
    RowBox[{"\[CapitalPhi]2", "[", "x", "]"}], "/.", "Crule"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Phi12", "[", "x_", "]"}], "=", 
   RowBox[{
    RowBox[{"\[CapitalPhi]12", "[", "x", "]"}], "/.", "Crule"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Phi21", "[", "x_", "]"}], "=", 
   RowBox[{
    RowBox[{"\[CapitalPhi]21", "[", "x", "]"}], "/.", "Crule"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Alaser1", "[", "x_", "]"}], "=", 
   RowBox[{
    RowBox[{"A", "[", "x", "]"}], "/.", "Crule"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"vv1", "=", 
   RowBox[{"v1", "/.", "Crule"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"vv2", "=", 
   RowBox[{"v2", "/.", "Crule"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"vv12", "=", 
   RowBox[{"v12", "/.", "Crule"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"vv21", "=", 
   RowBox[{"v21", "/.", "Crule"}]}], ";"}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.991892520608301*^9, 3.991892651204213*^9}, {
  3.9918927275787477`*^9, 3.99189274529883*^9}, {3.9919569485423403`*^9, 
  3.99195705230541*^9}, {3.991957104129277*^9, 3.991957130129136*^9}, {
  3.9919573489863863`*^9, 3.991957376945725*^9}, {3.991961223281253*^9, 
  3.991961224166518*^9}, {3.9919621650246983`*^9, 3.9919621747679377`*^9}, {
  3.9919637212162447`*^9, 3.9919637881188927`*^9}, {3.991963832742819*^9, 
  3.991963833489534*^9}, {3.991964941153088*^9, 3.9919649675120068`*^9}, {
  3.991965128202503*^9, 3.9919651417777348`*^9}},
 CellLabel->"In[12]:=",ExpressionUUID->"46498603-bf22-4eec-8717-f66c83b4f720"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Omega]0", "=", 
   FractionBox[
    RowBox[{"155", " ", "1000"}], 
    RowBox[{"100", " ", "511", " ", 
     SuperscriptBox["10", "6"]}]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CurlyEpsilon]", "=", 
   SuperscriptBox["10", "4"]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"m", "=", "1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Xi]", "=", "1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Theta]1xx", "=", 
   FractionBox["m", "\[CurlyEpsilon]"]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Theta]1yy", "=", 
   RowBox[{
    FractionBox["1", "2"], 
    FractionBox["m", "\[CurlyEpsilon]"]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Theta]2xx", "=", 
   FractionBox["m", 
    RowBox[{"3", " ", "\[CurlyEpsilon]"}]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Theta]2yy", "=", 
   RowBox[{"\[Pi]", 
    FractionBox["m", "\[CurlyEpsilon]"]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Alpha]", "=", 
   FractionBox["1", "137"]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Tau]", "=", "20"}], ";"}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.87964278684072*^9, 3.879642797237818*^9}, {
   3.879642847715217*^9, 3.879642884525073*^9}, {3.879642999868177*^9, 
   3.8796430151702967`*^9}, 3.879643224861215*^9, {3.879643321671176*^9, 
   3.8796433266735992`*^9}, {3.879643877130859*^9, 3.8796438933214607`*^9}, {
   3.8796444504948807`*^9, 3.879644453256274*^9}, {3.8796444996547337`*^9, 
   3.879644505578525*^9}, 3.8796455695895*^9, {3.879645657440403*^9, 
   3.8796456701427603`*^9}, {3.879645713141906*^9, 3.879645713354501*^9}, {
   3.8796471199943733`*^9, 3.879647125117193*^9}, {3.879883458102314*^9, 
   3.879883488827536*^9}, {3.879886080883547*^9, 3.879886090294351*^9}, {
   3.879913232920945*^9, 3.879913235239304*^9}, {3.880220391359421*^9, 
   3.880220420866171*^9}, {3.883703635627878*^9, 3.883703639833815*^9}, {
   3.883703737461638*^9, 3.883703738708316*^9}, {3.883780263935603*^9, 
   3.8837802912985153`*^9}, {3.884056743890522*^9, 3.8840567569709063`*^9}, {
   3.8840568082092857`*^9, 3.8840568085118237`*^9}, {3.884057271231698*^9, 
   3.884057273446684*^9}, {3.8841226887419367`*^9, 3.884122722394175*^9}, {
   3.901596312318244*^9, 3.901596315933764*^9}, {3.9015995777347383`*^9, 
   3.901599578156761*^9}, {3.907712621088709*^9, 3.907712623008471*^9}, {
   3.907714343167906*^9, 3.907714347254015*^9}, {3.915571803893694*^9, 
   3.915571805733035*^9}, {3.9785833076369457`*^9, 3.978583308524403*^9}, {
   3.980216172501521*^9, 3.980216189996985*^9}, {3.9810820735781727`*^9, 
   3.981082076313426*^9}, {3.981083018051714*^9, 3.981083021100515*^9}, {
   3.9821894819400997`*^9, 3.982189485714706*^9}, {3.982298407566758*^9, 
   3.982298409112937*^9}, {3.990675047065711*^9, 3.990675053375537*^9}, {
   3.990676328005638*^9, 3.990676362236085*^9}, {3.99189277097733*^9, 
   3.9918927768733997`*^9}, {3.9919614307832937`*^9, 
   3.9919614329036617`*^9}, {3.991963815955764*^9, 3.991963826967031*^9}},
 CellLabel->"In[22]:=",ExpressionUUID->"378535a2-18b9-4c13-96b0-354218db90d0"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"makeCf2d", "[", 
    RowBox[{
    "PhaseX_", ",", "PhaseY_", ",", "Alaser_", ",", "vX_", ",", "vY_"}], 
    "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "PhaseXStr", ",", "PhaseYStr", ",", "AlaserStr", ",", "vXStr", ",", 
       "vYStr", ",", "code"}], "}"}], ",", 
     RowBox[{
      RowBox[{"PhaseXStr", "=", 
       RowBox[{"ToString", "[", 
        RowBox[{
         RowBox[{"PhaseX", "[", "x", "]"}], ",", "InputForm"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"PhaseYStr", "=", 
       RowBox[{"ToString", "[", 
        RowBox[{
         RowBox[{"PhaseY", "[", "x", "]"}], ",", "InputForm"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"AlaserStr", "=", 
       RowBox[{"ToString", "[", 
        RowBox[{
         RowBox[{"Alaser", "[", "x", "]"}], ",", "InputForm"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"vXStr", "=", 
       RowBox[{"ToString", "[", 
        RowBox[{"vX", ",", "InputForm"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"vYStr", "=", 
       RowBox[{"ToString", "[", 
        RowBox[{"vY", ",", "InputForm"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"code", "=", 
       RowBox[{
       "\"\<Compile[{{tau,_Real},{Nint,_Integer},{omega1,_Real},{omega2,_Real}\
,{nx,_Integer},{ny,_Integer},{epsilon,_Real},{m,_Real},{omega0,_Real},{\
theta1x,_Real},{theta1y,_Real},{theta2x,_Real},{theta2y,_Real},{xi,_Real}},\n\
Module[{Greal=0.0,Gimag=0.0,totalReal=0.0,totalImag=0.0,gRealM1=0.0,gImagM1=0.\
0,x,gy,phiy,gReal,gImag,wx,fx,phix,cosPhix,sinPhix,i,phiYneg,phiXneg,phiYtau,\
phiXtau,term1r,term1i,term2r,term2i,term3r,term3i,vx,vy,h},\nvx = \>\"", "<>",
         "vXStr", "<>", "\"\<;\nvy = \>\"", "<>", "vYStr", "<>", 
        "\"\<;\nh = 2.0*tau/Nint;\nx = -tau;\ngy = If[ny == 0, 1, (\>\"", "<>",
         "AlaserStr", "<>", "\"\<)^ny];\nphiYneg = \>\"", "<>", "PhaseYStr", 
        "<>", "\"\<;\nphiXneg = \>\"", "<>", "PhaseXStr", "<>", 
        "\"\<;\ngRealM1 = gy*Cos[phiYneg];\ngImagM1 = gy*Sin[phiYneg];\nGreal \
= If[ny == 0, Sin[phiYneg]/vy, 0];\nGimag = If[ny == 0, -Cos[phiYneg]/vy, 0];\
\nIf[ny == 0,\n  fx = If[nx == 0, 1, (\>\"", "<>", "AlaserStr", "<>", 
        "\"\<)^nx];\n  cosPhix = Cos[phiXneg];\n  sinPhix = Sin[phiXneg];\n  \
totalReal += 1/2*fx*(cosPhix*Greal - sinPhix*Gimag);\n  totalImag += \
1/2*fx*(cosPhix*Gimag + sinPhix*Greal);\n, 0];\nDo[\n  x = -tau + i*h;\n  gy \
= If[ny == 0, 1, (\>\"", "<>", "AlaserStr", "<>", "\"\<)^ny];\n  phiy = \>\"",
         "<>", "PhaseYStr", "<>", 
        "\"\<;\n  gReal = gy*Cos[phiy];\n  gImag = gy*Sin[phiy];\n  Greal += \
0.5*gReal*h + 0.5*gRealM1*h;\n  Gimag += 0.5*gImag*h + 0.5*gImagM1*h;\n  fx = \
If[nx == 0, 1, (\>\"", "<>", "AlaserStr", "<>", "\"\<)^nx];\n  phix = \>\"", "<>",
         "PhaseXStr", "<>", 
        "\"\<;\n  cosPhix = Cos[phix];\n  sinPhix = Sin[phix];\n  totalReal \
+= fx*(cosPhix*Greal - sinPhix*Gimag);\n  totalImag += fx*(cosPhix*Gimag + \
sinPhix*Greal);\n  gRealM1 = gReal;\n  gImagM1 = gImag;\n, {i, 1, Nint - 1}];\
\nx = tau;\ngy = If[ny == 0, 1, (\>\"", "<>", "AlaserStr", "<>", 
        "\"\<)^ny];\nphiYtau = \>\"", "<>", "PhaseYStr", "<>", 
        "\"\<;\nphiXtau = \>\"", "<>", "PhaseXStr", "<>", 
        "\"\<;\ngReal = gy*Cos[phiYtau];\ngImag = gy*Sin[phiYtau];\nGreal += \
0.5*gReal*h + 0.5*gRealM1*h;\nGimag += 0.5*gImag*h + 0.5*gImagM1*h;\nfx = \
If[nx == 0, 1, (\>\"", "<>", "AlaserStr", "<>", 
        "\"\<)^nx];\ncosPhix = Cos[phiXtau];\nsinPhix = Sin[phiXtau];\n\
totalReal += 0.5*fx*(cosPhix*Greal - sinPhix*Gimag);\ntotalImag += \
0.5*fx*(cosPhix*Gimag + sinPhix*Greal);\ntotalReal *= h;\ntotalImag *= h;\n(* \
1. Tail correction for nx=0 (boundary at +tau) *)\nterm1r = If[nx == 0, \
(-Sin[phiXtau]*Greal - Cos[phiXtau]*Gimag)/vx, 0.0];\nterm1i = If[nx == 0, \
(Cos[phiXtau]*Greal - Sin[phiXtau]*Gimag)/vx, 0.0];\n(* 2. Corner term at \
(-tau,-tau) when nx=ny=0 *)\nterm2r = If[nx == 0 && ny == 0, -Cos[phiYneg + \
phiXneg]/(vy*(vx + vy)), 0.0];\nterm2i = If[nx == 0 && ny == 0, -Sin[phiYneg \
+ phiXneg]/(vy*(vx + vy)), 0.0];\n(* 3. Corner term at (tau,tau) when nx=ny=0 \
*)\nterm3r = If[nx == 0 && ny == 0, -Cos[phiYtau + phiXtau]/(vx*(vx + vy)), \
0.0];\nterm3i = If[nx == 0 && ny == 0, -Sin[phiYtau + phiXtau]/(vx*(vx + \
vy)), 0.0];\ntotalReal += term1r + term2r + term3r;\ntotalImag += term1i + \
term2i + term3i;\n{totalReal, totalImag}\n], CompilationTarget -> \\\"C\\\", \
RuntimeOptions -> \\\"Speed\\\"]\>\""}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"ToExpression", "[", "code", "]"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "makeCf2d", " ", "generates", " ", "a", " ", "compiled", " ", "function", 
     " ", "for", " ", "double", " ", "integrals", " ", "of", " ", "the", " ", 
     "form", " ", 
     RowBox[{
      SuperscriptBox[
       SubscriptBox["\[Integral]", 
        RowBox[{"-", "\[Infinity]"}]], "\[Infinity]"], " ", 
      RowBox[{"dx", " ", 
       RowBox[{
        RowBox[{"Alaser", "[", "x", "]"}], "^", "nx"}], " ", 
       RowBox[{"Exp", "[", 
        RowBox[{"I", " ", 
         RowBox[{"\[CapitalPhi]x", "[", "x", "]"}]}], "]"}], " ", 
       RowBox[{
        SuperscriptBox[
         SubscriptBox["\[Integral]", 
          RowBox[{"-", "\[Infinity]"}]], "x"], " ", 
        RowBox[{"dy", " ", 
         RowBox[{
          RowBox[{"Alaser", "[", "y", "]"}], "^", "ny"}], " ", 
         RowBox[{
          RowBox[{"Exp", "[", 
           RowBox[{"I", " ", 
            RowBox[{"\[CapitalPhi]y", "[", "y", "]"}]}], "]"}], ".", 
          RowBox[{"Arguments", ":", "PhaseX"}]}]}]}]}]}]}], "\[Dash]", 
    RowBox[{
    "phase", " ", "for", " ", "the", " ", "outer", " ", "integral", " ", 
     RowBox[{"\[CapitalPhi]x", "[", "x", "]"}]}], ",", "PhaseY", "\[Dash]", 
    RowBox[{
    "phase", " ", "for", " ", "the", " ", "inner", " ", "integral", " ", 
     RowBox[{"\[CapitalPhi]y", "[", "y", "]"}]}], ",", "Alaser", "\[Dash]", 
    RowBox[{"the", " ", "laser", " ", "pulse", " ", "envelope"}], ",", "vX", 
    ",", "vY", "\[Dash]", 
    RowBox[{"phase", " ", 
     RowBox[{"velocities", ".", "The"}], " ", "compiled", " ", "function", 
     " ", "takes", " ", "numerical", " ", 
     RowBox[{"parameters", ":", "tau"}]}], ",", "Nint", ",", "omega1", ",", 
    "omega2", ",", "nx", ",", "ny", ",", "epsilon", ",", "m", ",", "omega0", 
    ",", "theta1x", ",", "theta1y", ",", "theta2x", ",", "theta2y", ",", 
    RowBox[{
     RowBox[{"xi", ".", "It"}], " ", "returns", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Re", "[", "I", "]"}], ",", 
       RowBox[{"Im", "[", "I", "]"}]}], "}"}], " ", "as", " ", "a", " ", 
     "pair", " ", "of", " ", "machine", " ", 
     RowBox[{"reals", ".", " ", 
      RowBox[{"Note", ":", 
       RowBox[{
       "The", " ", "function", " ", "is", " ", "designed", " ", "to", " ", 
        "work", " ", "with", " ", "arbitrary", " ", "user\:2011defined", " ", 
        "phase", " ", "functions"}]}]}]}], ",", 
    RowBox[{
    "making", " ", "it", " ", "suitable", " ", "for", " ", "both", " ", 
     "small\:2011angle", " ", "and", " ", "general", " ", 
     RowBox[{"kinematics", "."}]}]}], "*)"}]}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.991964428282586*^9, 3.991964428283638*^9}, {
  3.991964578360552*^9, 3.99196461171163*^9}, {3.991967336342279*^9, 
  3.991967406599389*^9}, {3.9924933538264723`*^9, 3.9924933543926992`*^9}, {
  3.992493401870721*^9, 3.992493410966957*^9}},
 CellLabel->"In[32]:=",ExpressionUUID->"91745fee-f85a-44ad-87ad-ed9c895db472"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"cf1", "=", 
   RowBox[{"makeCf2d", "[", 
    RowBox[{"Phi21", ",", "Phi1", ",", "A", ",", "vv21", ",", "vv1"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cf2", "=", 
   RowBox[{"makeCf2d", "[", 
    RowBox[{"Phi12", ",", "Phi2", ",", "A", ",", "vv12", ",", "vv2"}], 
    "]"}]}], ";"}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.991964485173629*^9, 3.9919644851743393`*^9}, {
   3.99196463955872*^9, 3.991964661762521*^9}, {3.991965106194219*^9, 
   3.991965111463996*^9}, {3.991965436730381*^9, 3.99196544365838*^9}, {
   3.991965475840519*^9, 3.991965483593953*^9}, 3.991965625473051*^9},
 CellLabel->"In[33]:=",ExpressionUUID->"67b16cd6-4f1b-4358-a5f9-59251712fb3b"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"S1", "[", 
   RowBox[{
    RowBox[{"omega1_", "?", "NumericQ"}], ",", 
    RowBox[{"omega2_", "?", "NumericQ"}], ",", "N1_Integer", ",", 
    RowBox[{"nx_", "?", "NumericQ"}], ",", 
    RowBox[{"ny_", "?", "NumericQ"}], ",", 
    RowBox[{"\[Theta]\[Theta]1x_", "?", "NumericQ"}], ",", 
    RowBox[{"\[Theta]\[Theta]1y_", "?", "NumericQ"}], ",", 
    RowBox[{"\[Theta]\[Theta]2x_", "?", "NumericQ"}], ",", 
    RowBox[{"\[Theta]\[Theta]2y_", "?", "NumericQ"}]}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "phiLeftX", ",", "phiRightX", ",", "phiLeftY", ",", "phiRightY", ",", 
      "Nint", ",", "h", ",", "res", ",", "vx", ",", "vy"}], "}"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"Nint", "=", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             FractionBox["N1", "10"], "*", 
             RowBox[{"Max", "[", 
              RowBox[{"10", ",", 
               RowBox[{"Floor", "[", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"(", " ", 
                   RowBox[{
                    RowBox[{"\[CapitalPhi]21", "[", "\[Tau]", "]"}], "-", 
                    RowBox[{"\[CapitalPhi]21", "[", 
                    RowBox[{"-", "\[Tau]"}], "]"}]}], ")"}], "/", 
                  RowBox[{"(", 
                   RowBox[{"2", "*", "Pi"}], ")"}]}], ")"}], "]"}], ",", 
               RowBox[{"Floor", "[", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"(", " ", 
                   RowBox[{
                    RowBox[{"\[CapitalPhi]1", "[", "\[Tau]", "]"}], "-", 
                    RowBox[{"\[CapitalPhi]1", "[", 
                    RowBox[{"-", "\[Tau]"}], "]"}]}], ")"}], "/", 
                  RowBox[{"(", 
                   RowBox[{"2", "*", "Pi"}], ")"}]}], ")"}], "]"}]}], "]"}]}],
             "/.", 
            RowBox[{"\[Omega]1", "->", "omega1"}]}], "/.", 
           RowBox[{"\[Omega]2", "->", "omega2"}]}], "/.", 
          RowBox[{"\[Theta]1x", "->", "\[Theta]\[Theta]1x"}]}], "/.", 
         RowBox[{"\[Theta]1y", "->", "\[Theta]\[Theta]1y"}]}], "/.", 
        RowBox[{"\[Theta]2x", "->", "\[Theta]\[Theta]2x"}]}], "/.", 
       RowBox[{"\[Theta]2y", "->", "\[Theta]\[Theta]2y"}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"res", "=", 
      RowBox[{"cf1", "[", 
       RowBox[{
       "\[Tau]", ",", "Nint", ",", "omega1", ",", "omega2", ",", "nx", ",", 
        "ny", ",", "\[CurlyEpsilon]", ",", "m", ",", "\[Omega]0", ",", 
        "\[Theta]\[Theta]1x", ",", "\[Theta]\[Theta]1y", ",", 
        "\[Theta]\[Theta]2x", ",", "\[Theta]\[Theta]2y", ",", "\[Xi]"}], 
       "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"res", "[", 
       RowBox[{"[", "1", "]"}], "]"}], "+", 
      RowBox[{"I", "*", 
       RowBox[{"res", "[", 
        RowBox[{"[", "2", "]"}], "]"}]}]}]}]}], " ", "\[IndentingNewLine]", 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"S2", "[", 
   RowBox[{
    RowBox[{"omega1_", "?", "NumericQ"}], ",", 
    RowBox[{"omega2_", "?", "NumericQ"}], ",", "N1_Integer", ",", 
    RowBox[{"nx_", "?", "NumericQ"}], ",", 
    RowBox[{"ny_", "?", "NumericQ"}], ",", 
    RowBox[{"\[Theta]\[Theta]1x_", "?", "NumericQ"}], ",", 
    RowBox[{"\[Theta]\[Theta]1y_", "?", "NumericQ"}], ",", 
    RowBox[{"\[Theta]\[Theta]2x_", "?", "NumericQ"}], ",", 
    RowBox[{"\[Theta]\[Theta]2y_", "?", "NumericQ"}]}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "phiLeftX", ",", "phiRightX", ",", "phiLeftY", ",", "phiRightY", ",", 
      "Nint", ",", "h", ",", "res", ",", "vx", ",", "vy"}], "}"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"Nint", "=", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             FractionBox["N1", "10"], "*", 
             RowBox[{"Max", "[", 
              RowBox[{"10", ",", 
               RowBox[{"Floor", "[", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"(", " ", 
                   RowBox[{
                    RowBox[{"\[CapitalPhi]21", "[", "\[Tau]", "]"}], "-", 
                    RowBox[{"\[CapitalPhi]21", "[", 
                    RowBox[{"-", "\[Tau]"}], "]"}]}], ")"}], "/", 
                  RowBox[{"(", 
                   RowBox[{"2", "*", "Pi"}], ")"}]}], ")"}], "]"}], ",", 
               RowBox[{"Floor", "[", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"(", " ", 
                   RowBox[{
                    RowBox[{"\[CapitalPhi]1", "[", "\[Tau]", "]"}], "-", 
                    RowBox[{"\[CapitalPhi]1", "[", 
                    RowBox[{"-", "\[Tau]"}], "]"}]}], ")"}], "/", 
                  RowBox[{"(", 
                   RowBox[{"2", "*", "Pi"}], ")"}]}], ")"}], "]"}]}], "]"}]}],
             "/.", 
            RowBox[{"\[Omega]1", "->", "omega1"}]}], "/.", 
           RowBox[{"\[Omega]2", "->", "omega2"}]}], "/.", 
          RowBox[{"\[Theta]1x", "->", "\[Theta]\[Theta]1x"}]}], "/.", 
         RowBox[{"\[Theta]1y", "->", "\[Theta]\[Theta]1y"}]}], "/.", 
        RowBox[{"\[Theta]2x", "->", "\[Theta]\[Theta]2x"}]}], "/.", 
       RowBox[{"\[Theta]2y", "->", "\[Theta]\[Theta]2y"}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"res", "=", 
      RowBox[{"cf2", "[", 
       RowBox[{
       "\[Tau]", ",", "Nint", ",", "omega1", ",", "omega2", ",", "nx", ",", 
        "ny", ",", "\[CurlyEpsilon]", ",", "m", ",", "\[Omega]0", ",", 
        "\[Theta]\[Theta]1x", ",", "\[Theta]\[Theta]1y", ",", 
        "\[Theta]\[Theta]2x", ",", "\[Theta]\[Theta]2y", ",", "\[Xi]"}], 
       "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"res", "[", 
       RowBox[{"[", "1", "]"}], "]"}], "+", 
      RowBox[{"I", "*", 
       RowBox[{"res", "[", 
        RowBox[{"[", "2", "]"}], "]"}]}]}]}]}], " ", "\[IndentingNewLine]", 
   "]"}]}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.979001878480054*^9, 3.979001878484914*^9}, {
   3.979002118108306*^9, 3.979002122020513*^9}, {3.979002178516225*^9, 
   3.979002222599978*^9}, {3.979002302341619*^9, 3.979002410568252*^9}, {
   3.979002684694466*^9, 3.979002735273569*^9}, {3.979003142027623*^9, 
   3.979003186864538*^9}, {3.9790045841897*^9, 3.9790046017158422`*^9}, {
   3.9790121365522003`*^9, 3.979012147166542*^9}, 3.9802253790480824`*^9, {
   3.980225419670537*^9, 3.98022544378368*^9}, 3.980290926384289*^9, {
   3.98029110542773*^9, 3.9802911289596977`*^9}, 3.980291194364883*^9, 
   3.980295683765471*^9, {3.980295803133506*^9, 3.98029583402845*^9}, {
   3.980295871322197*^9, 3.980295885167006*^9}, {3.980295975487266*^9, 
   3.980295987626713*^9}, {3.9802960312521067`*^9, 3.9802960942464952`*^9}, {
   3.980296125335847*^9, 3.980296125769552*^9}, {3.980296156194965*^9, 
   3.980296242657528*^9}, {3.980296351798546*^9, 3.9802963717782793`*^9}, {
   3.980296440041355*^9, 3.980296442785383*^9}, {3.980296476625429*^9, 
   3.980296478066921*^9}, {3.9802965154504213`*^9, 3.9802965346945133`*^9}, {
   3.980296570024547*^9, 3.980296629433447*^9}, {3.980296681573812*^9, 
   3.9802967341061773`*^9}, {3.9802968167131653`*^9, 
   3.9802968448327637`*^9}, {3.98029689597467*^9, 3.980296899667191*^9}, {
   3.980297473561846*^9, 3.9802975814089727`*^9}, {3.980298040616301*^9, 
   3.980298096909192*^9}, {3.980298192953885*^9, 3.980298201174862*^9}, {
   3.980298245109337*^9, 3.980298309413055*^9}, {3.9802983586419773`*^9, 
   3.980298366196796*^9}, {3.980298453782817*^9, 3.980298557630178*^9}, 
   3.980298597819215*^9, {3.980300294886675*^9, 3.980300336383548*^9}, {
   3.980300437905919*^9, 3.9803004956543922`*^9}, {3.980300570906867*^9, 
   3.980300609662064*^9}, {3.980300723510991*^9, 3.980300740874572*^9}, {
   3.980300877990478*^9, 3.980300939566985*^9}, {3.980300970494232*^9, 
   3.980301015756378*^9}, {3.980301324274617*^9, 3.980301328639908*^9}, {
   3.980301368770615*^9, 3.980301411122591*^9}, {3.9803014748487663`*^9, 
   3.980301488296361*^9}, {3.980557173214633*^9, 3.980557214882955*^9}, 
   3.980557260594021*^9, 3.980557311731882*^9, {3.980557518666122*^9, 
   3.980557541923321*^9}, {3.980557600448474*^9, 3.9805577526011057`*^9}, 
   3.980557810580257*^9, {3.9805578556376133`*^9, 3.980557930080241*^9}, {
   3.9805579621773243`*^9, 3.980557967953816*^9}, {3.9805580095799923`*^9, 
   3.980558071097858*^9}, 3.980558645346171*^9, {3.980559067179062*^9, 
   3.980559070512371*^9}, {3.981087313868037*^9, 3.981087344462051*^9}, {
   3.9829716337649803`*^9, 3.982971676869239*^9}, 3.982971780945434*^9, {
   3.991886088724785*^9, 3.991886110585837*^9}, {3.991964720072975*^9, 
   3.991964723015911*^9}, {3.991964760192266*^9, 3.9919648015681763`*^9}, {
   3.99196484363519*^9, 3.9919648611217327`*^9}, {3.991965495862296*^9, 
   3.99196550361747*^9}, {3.991965536411241*^9, 3.9919655778294077`*^9}, {
   3.9924930977119923`*^9, 3.992493128576798*^9}, {3.992493185663557*^9, 
   3.9924932100952787`*^9}},
 CellLabel->"In[35]:=",ExpressionUUID->"3ba4e53f-4b48-4084-b26b-b176b318c57e"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"\[Omega]\[Omega]1", "=", "100"}], ";", 
   RowBox[{"\[Omega]\[Omega]2", "=", "200"}], ";", 
   RowBox[{"N1", "=", "100000"}], ";", 
   RowBox[{"ii", "=", "0"}], ";"}], 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "this", " ", "corresponds", " ", "to", " ", "integration", " ", "by", " ",
      "parts", " ", 
     RowBox[{"identity", ".", " ", "It"}], " ", "should", " ", "be", " ", 
     RowBox[{"zero", ".", " ", "For"}], " ", "arbitrary", " ", "ii"}], ",", 
    " ", 
    RowBox[{
    "photon", " ", "frequencies", " ", "and", " ", "photon", " ", 
     "angles"}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"\[ImaginaryI]", 
           FractionBox[
            RowBox[{"\[Omega]\[Omega]2", " ", 
             SuperscriptBox["m", "2"]}], 
            RowBox[{"4", " ", 
             RowBox[{"(", 
              RowBox[{
              "\[CurlyEpsilon]", "-", "\[Omega]\[Omega]1", "-", 
               "\[Omega]\[Omega]2"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"\[CurlyEpsilon]", "-", "\[Omega]\[Omega]1"}], ")"}], 
             " ", "\[Omega]0"}]], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"S1", "[", 
               RowBox[{
               "\[Omega]\[Omega]1", ",", "\[Omega]\[Omega]2", ",", "N1", ",", 
                "0", ",", "ii", ",", "\[Theta]1xx", ",", "\[Theta]1yy", ",", 
                "\[Theta]2xx", ",", "\[Theta]2yy"}], "]"}], 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"\[CurlyEpsilon]", "-", "\[Omega]\[Omega]1"}], 
                    ")"}], "\[Theta]2xx"}], "+", 
                   RowBox[{"\[Omega]\[Omega]1", " ", "\[Theta]1xx"}]}], ")"}],
                  "2"], "+", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"\[CurlyEpsilon]", "-", "\[Omega]\[Omega]1"}], 
                    ")"}], "\[Theta]2yy"}], "+", 
                   RowBox[{"\[Omega]\[Omega]1", " ", "\[Theta]1yy"}]}], ")"}],
                  "2"]}], ")"}]}], "-", 
             RowBox[{"2", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"\[CurlyEpsilon]", "-", "\[Omega]\[Omega]1"}], 
                  ")"}], "\[Theta]2xx"}], "+", 
                RowBox[{"\[Omega]\[Omega]1", " ", "\[Theta]1xx"}]}], ")"}], 
              " ", "\[Xi]", "  ", 
              RowBox[{"S1", "[", 
               RowBox[{
               "\[Omega]\[Omega]1", ",", "\[Omega]\[Omega]2", ",", "N1", ",", 
                "1", ",", "ii", ",", "\[Theta]1xx", ",", "\[Theta]1yy", ",", 
                "\[Theta]2xx", ",", "\[Theta]2yy"}], "]"}]}], "+", 
             RowBox[{
              SuperscriptBox["\[Xi]", "2"], 
              RowBox[{"S1", "[", 
               RowBox[{
               "\[Omega]\[Omega]1", ",", "\[Omega]\[Omega]2", ",", "N1", ",", 
                "2", ",", "ii", ",", "\[Theta]1xx", ",", "\[Theta]1yy", ",", 
                "\[Theta]2xx", ",", "\[Theta]2yy"}], "]"}]}]}], ")"}]}], "+", 
          
          RowBox[{"NIntegrate", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{
                   SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"\[ImaginaryI]", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"\[CapitalPhi]21", "[", "x", "]"}], "+", 
                    RowBox[{"\[CapitalPhi]1", "[", "x", "]"}]}], ")"}], 
                    " "}]], 
                   SuperscriptBox[
                    RowBox[{"A", "[", "x", "]"}], "ii"]}], "/.", 
                  RowBox[{"\[Theta]1x", "->", "\[Theta]1xx"}]}], "/.", 
                 RowBox[{"\[Theta]1y", "->", "\[Theta]1yy"}]}], "/.", 
                RowBox[{"\[Theta]2x", "->", "\[Theta]2xx"}]}], "/.", 
               RowBox[{"\[Theta]2y", "->", "\[Theta]2yy"}]}], "/.", 
              RowBox[{"\[Omega]1", "->", "\[Omega]\[Omega]1"}]}], "/.", 
             RowBox[{"\[Omega]2", "->", "\[Omega]\[Omega]2"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"x", ",", 
              RowBox[{"-", "\[Tau]"}], ",", "\[Tau]"}], "}"}]}], "]"}], "-", 
          RowBox[{
           FractionBox[
            RowBox[{"2", " ", 
             RowBox[{"KroneckerDelta", "[", 
              RowBox[{"ii", ",", "0"}], "]"}]}], 
            RowBox[{"v21", "+", "v1"}]], " ", 
           RowBox[{"Sin", "[", 
            RowBox[{
             RowBox[{"\[CapitalPhi]21", "[", "\[Tau]", "]"}], "+", 
             RowBox[{"\[CapitalPhi]1", "[", "\[Tau]", "]"}]}], "]"}]}]}], "/.", 
         RowBox[{"\[Omega]1", "->", "\[Omega]\[Omega]1"}]}], "/.", 
        RowBox[{"\[Omega]2", "->", "\[Omega]\[Omega]2"}]}], "/.", 
       RowBox[{"\[Theta]1x", "->", "\[Theta]1xx"}]}], "/.", 
      RowBox[{"\[Theta]1y", "->", "\[Theta]1yy"}]}], "/.", 
     RowBox[{"\[Theta]2x", "->", "\[Theta]2xx"}]}], "/.", 
    RowBox[{"\[Theta]2y", "->", "\[Theta]2yy"}]}], "/.", 
   RowBox[{"\[Omega]1", "->", "\[Omega]\[Omega]1"}]}], "/.", 
  RowBox[{"\[Omega]2", "->", "\[Omega]\[Omega]2"}]}], "\[IndentingNewLine]", 
 RowBox[{"Clear", "[", 
  RowBox[{
  "\[Omega]\[Omega]1", ",", "\[Omega]\[Omega]2", ",", "N1", ",", "ii"}], 
  "]"}]}], "Input",
 CellChangeTimes->{{3.991966015947722*^9, 3.991966151129869*^9}, {
   3.9919662089076366`*^9, 3.9919662332027607`*^9}, {3.991966277950059*^9, 
   3.99196630851379*^9}, {3.991966357291792*^9, 3.9919664453555193`*^9}, {
   3.991966513371352*^9, 3.99196653422079*^9}, {3.991966581642808*^9, 
   3.9919666146754837`*^9}, 3.9919670996500998`*^9, {3.992493075326943*^9, 
   3.992493086566597*^9}, {3.9924931352318153`*^9, 3.9924931611102877`*^9}},
 CellLabel->"In[60]:=",ExpressionUUID->"66a6edf4-c22f-43a0-b4a0-019cc34f546a"],

Cell[BoxData[
 FormBox[
  RowBox[{"3.628929190480079`*^-7", "+", 
   RowBox[{"4.3417951462404775`*^-9", " ", "\[ImaginaryI]"}]}], 
  TraditionalForm]], "Output",
 CellChangeTimes->{{3.9919662126776333`*^9, 3.991966233826255*^9}, {
   3.991966304054174*^9, 3.991966309308606*^9}, 3.99196635827252*^9, {
   3.991966435331493*^9, 3.991966446350235*^9}, 3.99196653585821*^9, {
   3.992493072560156*^9, 3.992493087236146*^9}, 3.992493162007703*^9, 
   3.992494547937204*^9},
 CellLabel->"Out[61]=",ExpressionUUID->"153e4977-a66c-481f-998e-0ca3033848e9"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"vars", "=", 
   RowBox[{"{", 
    RowBox[{"A1x", ",", "A1y", ",", "A2x", ",", "A2y"}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"poly1", "=", 
   RowBox[{"FlatCollect", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{
          SuperscriptBox["\[CurlyEpsilon]", "2"], 
          RowBox[{"(", " ", 
           RowBox[{
            SuperscriptBox["\[Theta]\[Theta]\[Theta]1x", "2"], "+", 
            SuperscriptBox["\[Theta]\[Theta]\[Theta]1y", "2"]}], ")"}]}], 
         SuperscriptBox["m", "2"]], "-", 
        RowBox[{
         FractionBox["\[CurlyEpsilon]", "m"], " ", 
         "\[Theta]\[Theta]\[Theta]1x", " ", "\[Xi]1", "  ", 
         RowBox[{"(", 
          RowBox[{"A1y", "+", "A2y"}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["\[Xi]1", "2"], "A1y", " ", "A2y"}]}], ")"}], 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{
          SuperscriptBox["\[CurlyEpsilon]", "2"], 
          RowBox[{"(", " ", 
           RowBox[{
            SuperscriptBox["\[Theta]\[Theta]\[Theta]2x", "2"], "+", 
            SuperscriptBox["\[Theta]\[Theta]\[Theta]2y", "2"]}], ")"}]}], 
         SuperscriptBox["m", "2"]], "-", 
        RowBox[{
         FractionBox["\[CurlyEpsilon]", "m"], " ", 
         "\[Theta]\[Theta]\[Theta]2x", " ", "\[Xi]1", "  ", 
         RowBox[{"(", 
          RowBox[{"A1x", "+", "A2x"}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["\[Xi]1", "2"], "A1x", " ", "A2x"}]}], ")"}]}], ",", 
     "vars"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"r1", "=", 
   RowBox[{"Collect", "[", 
    RowBox[{
     RowBox[{"Total", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"#", "[", 
          RowBox[{"[", "2", "]"}], "]"}], "*", 
         RowBox[{"(", 
          RowBox[{"F", "@@", 
           RowBox[{
            RowBox[{"#", "[", 
             RowBox[{"[", "1", "]"}], "]"}], "[", 
            RowBox[{"[", 
             RowBox[{"1", ";;", "2"}], "]"}], "]"}]}], ")"}], 
         RowBox[{"(", 
          RowBox[{"FF", "@@", 
           RowBox[{
            RowBox[{"#", "[", 
             RowBox[{"[", "1", "]"}], "]"}], "[", 
            RowBox[{"[", 
             RowBox[{"3", ";;", "4"}], "]"}], "]"}]}], ")"}]}], "&"}], "/@", 
       RowBox[{"CoefficientRules", "[", 
        RowBox[{"poly1", ",", "vars"}], "]"}]}], "]"}], ",", "\[Xi]1", ",", 
     "Simplify"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"poly2", "=", 
   RowBox[{"FlatCollect", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{
          SuperscriptBox["\[CurlyEpsilon]", "2"], 
          RowBox[{"(", " ", 
           RowBox[{
            SuperscriptBox["\[Theta]\[Theta]\[Theta]2x", "2"], "+", 
            SuperscriptBox["\[Theta]\[Theta]\[Theta]2y", "2"]}], ")"}]}], 
         SuperscriptBox["m", "2"]], "-", 
        RowBox[{
         FractionBox["\[CurlyEpsilon]", "m"], " ", 
         "\[Theta]\[Theta]\[Theta]2x", "  ", "\[Xi]1", "  ", 
         RowBox[{"(", 
          RowBox[{"A1y", "+", "A2y"}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["\[Xi]1", "2"], "A1y", " ", "A2y"}]}], ")"}], 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{
          SuperscriptBox["\[CurlyEpsilon]", "2"], 
          RowBox[{"(", " ", 
           RowBox[{
            SuperscriptBox["\[Theta]\[Theta]\[Theta]1x", "2"], "+", 
            SuperscriptBox["\[Theta]\[Theta]\[Theta]1y", "2"]}], ")"}]}], 
         SuperscriptBox["m", "2"]], "-", 
        RowBox[{
         FractionBox["\[CurlyEpsilon]", "m"], " ", 
         "\[Theta]\[Theta]\[Theta]1x", " ", "\[Xi]1", "  ", 
         RowBox[{"(", 
          RowBox[{"A1x", "+", "A2x"}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["\[Xi]1", "2"], "A1x", " ", "A2x"}]}], ")"}]}], ",", 
     "vars"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"r2", "=", 
   RowBox[{"Collect", "[", 
    RowBox[{
     RowBox[{"Total", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"#", "[", 
          RowBox[{"[", "2", "]"}], "]"}], "*", 
         RowBox[{"(", 
          RowBox[{"G", "@@", 
           RowBox[{
            RowBox[{"#", "[", 
             RowBox[{"[", "1", "]"}], "]"}], "[", 
            RowBox[{"[", 
             RowBox[{"1", ";;", "2"}], "]"}], "]"}]}], ")"}], 
         RowBox[{"(", 
          RowBox[{"GG", "@@", 
           RowBox[{
            RowBox[{"#", "[", 
             RowBox[{"[", "1", "]"}], "]"}], "[", 
            RowBox[{"[", 
             RowBox[{"3", ";;", "4"}], "]"}], "]"}]}], ")"}]}], "&"}], "/@", 
       RowBox[{"CoefficientRules", "[", 
        RowBox[{"poly2", ",", "vars"}], "]"}]}], "]"}], ",", "\[Xi]1", ",", 
     "Simplify"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"poly3", "=", 
   RowBox[{"FlatCollect", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{
          SuperscriptBox["\[CurlyEpsilon]", "2"], 
          RowBox[{"(", " ", 
           RowBox[{
            SuperscriptBox["\[Theta]\[Theta]\[Theta]1x", "2"], "+", 
            SuperscriptBox["\[Theta]\[Theta]\[Theta]1y", "2"]}], ")"}]}], 
         SuperscriptBox["m", "2"]], "-", 
        RowBox[{
         FractionBox["\[CurlyEpsilon]", "m"], " ", 
         "\[Theta]\[Theta]\[Theta]1x", " ", "\[Xi]1", " ", 
         RowBox[{"(", 
          RowBox[{"A1y", "+", " ", "A2x"}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["\[Xi]1", "2"], "A2x", " ", "A1y"}]}], ")"}], 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{
          SuperscriptBox["\[CurlyEpsilon]", "2"], 
          RowBox[{"(", " ", 
           RowBox[{
            SuperscriptBox["\[Theta]\[Theta]\[Theta]2x", "2"], "+", 
            SuperscriptBox["\[Theta]\[Theta]\[Theta]2y", "2"]}], ")"}]}], 
         SuperscriptBox["m", "2"]], "-", 
        RowBox[{"\[Xi]1", 
         FractionBox["\[CurlyEpsilon]", "m"], " ", 
         "\[Theta]\[Theta]\[Theta]2x", " ", 
         RowBox[{"(", " ", 
          RowBox[{"A1x", "+", "A2y"}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["\[Xi]1", "2"], "A2y", " ", "A1x"}]}], ")"}]}], ",", 
     "vars"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"r3", "=", 
   RowBox[{"Collect", "[", 
    RowBox[{
     RowBox[{"Total", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"#", "[", 
          RowBox[{"[", "2", "]"}], "]"}], "*", 
         RowBox[{"(", 
          RowBox[{"F", "@@", 
           RowBox[{
            RowBox[{"#", "[", 
             RowBox[{"[", "1", "]"}], "]"}], "[", 
            RowBox[{"[", 
             RowBox[{"1", ";;", "2"}], "]"}], "]"}]}], ")"}], 
         RowBox[{"(", 
          RowBox[{"GG", "@@", 
           RowBox[{
            RowBox[{"#", "[", 
             RowBox[{"[", "1", "]"}], "]"}], "[", 
            RowBox[{"[", 
             RowBox[{"3", ";;", "4"}], "]"}], "]"}]}], ")"}]}], "&"}], "/@", 
       RowBox[{"CoefficientRules", "[", 
        RowBox[{"poly3", ",", "vars"}], "]"}]}], "]"}], ",", "\[Xi]1", ",", 
     "Simplify"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"poly11", "=", 
   RowBox[{"FlatCollect", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         SuperscriptBox["\[Omega]\[Omega]1", "2"], 
         RowBox[{"2", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"\[CurlyEpsilon]", "-", "\[Omega]\[Omega]1"}], ")"}], 
           "2"]}]], "+", 
        RowBox[{
         FractionBox[
          RowBox[{
           SuperscriptBox["\[CurlyEpsilon]", "2"], "+", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"\[CurlyEpsilon]", "-", "\[Omega]\[Omega]1"}], ")"}], 
            "2"]}], 
          RowBox[{"2", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"\[CurlyEpsilon]", "-", "\[Omega]\[Omega]1"}], ")"}], 
            "2"]}]], 
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{
             SuperscriptBox["\[CurlyEpsilon]", "2"], 
             RowBox[{"(", " ", 
              RowBox[{
               SuperscriptBox["\[Theta]\[Theta]\[Theta]1x", "2"], "+", 
               SuperscriptBox["\[Theta]\[Theta]\[Theta]1y", "2"]}], ")"}]}], 
            SuperscriptBox["m", "2"]], "-", 
           RowBox[{
            FractionBox["\[CurlyEpsilon]", "m"], " ", 
            "\[Theta]\[Theta]\[Theta]1x", " ", "\[Xi]1", "  ", 
            RowBox[{"(", 
             RowBox[{"A1y", "+", "A2y"}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Xi]1", "2"], "A1y", " ", "A2y"}]}], ")"}]}]}], 
       ")"}], 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{
          SuperscriptBox["\[CurlyEpsilon]", "2"], 
          RowBox[{"(", " ", 
           RowBox[{
            SuperscriptBox["\[Theta]\[Theta]\[Theta]2x", "2"], "+", 
            SuperscriptBox["\[Theta]\[Theta]\[Theta]2y", "2"]}], ")"}]}], 
         SuperscriptBox["m", "2"]], "-", 
        RowBox[{
         FractionBox["\[CurlyEpsilon]", "m"], " ", 
         "\[Theta]\[Theta]\[Theta]2x", " ", "\[Xi]1", "  ", 
         RowBox[{"(", 
          RowBox[{"A1x", "+", "A2x"}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["\[Xi]1", "2"], "A1x", " ", "A2x"}]}], ")"}]}], ",", 
     "vars"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"r11", "=", 
   RowBox[{"Collect", "[", 
    RowBox[{
     RowBox[{"Total", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"#", "[", 
          RowBox[{"[", "2", "]"}], "]"}], "*", 
         RowBox[{"(", 
          RowBox[{"F", "@@", 
           RowBox[{
            RowBox[{"#", "[", 
             RowBox[{"[", "1", "]"}], "]"}], "[", 
            RowBox[{"[", 
             RowBox[{"1", ";;", "2"}], "]"}], "]"}]}], ")"}], 
         RowBox[{"(", 
          RowBox[{"FF", "@@", 
           RowBox[{
            RowBox[{"#", "[", 
             RowBox[{"[", "1", "]"}], "]"}], "[", 
            RowBox[{"[", 
             RowBox[{"3", ";;", "4"}], "]"}], "]"}]}], ")"}]}], "&"}], "/@", 
       RowBox[{"CoefficientRules", "[", 
        RowBox[{"poly11", ",", "vars"}], "]"}]}], "]"}], ",", "\[Xi]1", ",", 
     "Simplify"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"poly22", "=", 
   RowBox[{"FlatCollect", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{
          SuperscriptBox["\[CurlyEpsilon]", "2"], 
          RowBox[{"(", " ", 
           RowBox[{
            SuperscriptBox["\[Theta]\[Theta]\[Theta]2x", "2"], "+", 
            SuperscriptBox["\[Theta]\[Theta]\[Theta]2y", "2"]}], ")"}]}], 
         SuperscriptBox["m", "2"]], "-", 
        RowBox[{
         FractionBox["\[CurlyEpsilon]", "m"], " ", 
         "\[Theta]\[Theta]\[Theta]2x", "  ", "\[Xi]1", "  ", 
         RowBox[{"(", 
          RowBox[{"A1y", "+", "A2y"}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["\[Xi]1", "2"], "A1y", " ", "A2y"}]}], ")"}], 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         SuperscriptBox["\[Omega]\[Omega]1", "2"], 
         RowBox[{"2", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"\[CurlyEpsilon]", "-", "\[Omega]\[Omega]1"}], ")"}], 
           "2"]}]], "+", 
        RowBox[{
         FractionBox[
          RowBox[{
           SuperscriptBox["\[CurlyEpsilon]", "2"], "+", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"\[CurlyEpsilon]", "-", "\[Omega]\[Omega]1"}], ")"}], 
            "2"]}], 
          RowBox[{"2", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"\[CurlyEpsilon]", "-", "\[Omega]\[Omega]1"}], ")"}], 
            "2"]}]], 
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{
             SuperscriptBox["\[CurlyEpsilon]", "2"], 
             RowBox[{"(", " ", 
              RowBox[{
               SuperscriptBox["\[Theta]\[Theta]\[Theta]1x", "2"], "+", 
               SuperscriptBox["\[Theta]\[Theta]\[Theta]1y", "2"]}], ")"}]}], 
            SuperscriptBox["m", "2"]], "-", 
           RowBox[{
            FractionBox["\[CurlyEpsilon]", "m"], " ", 
            "\[Theta]\[Theta]\[Theta]1x", " ", "\[Xi]1", "  ", 
            RowBox[{"(", 
             RowBox[{"A1x", "+", "A2x"}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Xi]1", "2"], "A1x", " ", "A2x"}]}], ")"}]}]}], 
       ")"}]}], ",", "vars"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"r22", "=", 
   RowBox[{"Collect", "[", 
    RowBox[{
     RowBox[{"Total", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"#", "[", 
          RowBox[{"[", "2", "]"}], "]"}], "*", 
         RowBox[{"(", 
          RowBox[{"G", "@@", 
           RowBox[{
            RowBox[{"#", "[", 
             RowBox[{"[", "1", "]"}], "]"}], "[", 
            RowBox[{"[", 
             RowBox[{"1", ";;", "2"}], "]"}], "]"}]}], ")"}], 
         RowBox[{"(", 
          RowBox[{"GG", "@@", 
           RowBox[{
            RowBox[{"#", "[", 
             RowBox[{"[", "1", "]"}], "]"}], "[", 
            RowBox[{"[", 
             RowBox[{"3", ";;", "4"}], "]"}], "]"}]}], ")"}]}], "&"}], "/@", 
       RowBox[{"CoefficientRules", "[", 
        RowBox[{"poly22", ",", "vars"}], "]"}]}], "]"}], ",", "\[Xi]1", ",", 
     "Simplify"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"poly33", "=", 
   RowBox[{"FlatCollect", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         SuperscriptBox["\[Omega]\[Omega]1", "2"], 
         RowBox[{"2", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"\[CurlyEpsilon]", "-", "\[Omega]\[Omega]1"}], ")"}], 
           "2"]}]], "+", 
        RowBox[{
         FractionBox[
          RowBox[{
           SuperscriptBox["\[CurlyEpsilon]", "2"], "+", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"\[CurlyEpsilon]", "-", "\[Omega]\[Omega]1"}], ")"}], 
            "2"]}], 
          RowBox[{"2", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"\[CurlyEpsilon]", "-", "\[Omega]\[Omega]1"}], ")"}], 
            "2"]}]], 
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{
             SuperscriptBox["\[CurlyEpsilon]", "2"], 
             RowBox[{"(", " ", 
              RowBox[{
               SuperscriptBox["\[Theta]\[Theta]\[Theta]1x", "2"], "+", 
               SuperscriptBox["\[Theta]\[Theta]\[Theta]1y", "2"]}], ")"}]}], 
            SuperscriptBox["m", "2"]], "-", 
           RowBox[{
            FractionBox["\[CurlyEpsilon]", "m"], " ", 
            "\[Theta]\[Theta]\[Theta]1x", " ", "\[Xi]1", " ", 
            RowBox[{"(", 
             RowBox[{"A1y", "+", " ", "A2x"}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Xi]1", "2"], "A2x", " ", "A1y"}]}], ")"}]}]}], 
       ")"}], 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{
          SuperscriptBox["\[CurlyEpsilon]", "2"], 
          RowBox[{"(", " ", 
           RowBox[{
            SuperscriptBox["\[Theta]\[Theta]\[Theta]2x", "2"], "+", 
            SuperscriptBox["\[Theta]\[Theta]\[Theta]2y", "2"]}], ")"}]}], 
         SuperscriptBox["m", "2"]], "-", 
        RowBox[{"\[Xi]1", 
         FractionBox["\[CurlyEpsilon]", "m"], " ", 
         "\[Theta]\[Theta]\[Theta]2x", " ", 
         RowBox[{"(", " ", 
          RowBox[{"A1x", "+", "A2y"}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["\[Xi]1", "2"], "A2y", " ", "A1x"}]}], ")"}]}], ",", 
     "vars"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"r33", "=", 
   RowBox[{"Collect", "[", 
    RowBox[{
     RowBox[{"Total", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"#", "[", 
          RowBox[{"[", "2", "]"}], "]"}], "*", 
         RowBox[{"(", 
          RowBox[{"F", "@@", 
           RowBox[{
            RowBox[{"#", "[", 
             RowBox[{"[", "1", "]"}], "]"}], "[", 
            RowBox[{"[", 
             RowBox[{"1", ";;", "2"}], "]"}], "]"}]}], ")"}], 
         RowBox[{"(", 
          RowBox[{"GG", "@@", 
           RowBox[{
            RowBox[{"#", "[", 
             RowBox[{"[", "1", "]"}], "]"}], "[", 
            RowBox[{"[", 
             RowBox[{"3", ";;", "4"}], "]"}], "]"}]}], ")"}]}], "&"}], "/@", 
       RowBox[{"CoefficientRules", "[", 
        RowBox[{"poly33", ",", "vars"}], "]"}]}], "]"}], ",", "\[Xi]1", ",", 
     "Simplify"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"W", "[", 
   RowBox[{
   "\[Omega]1_", ",", "\[Omega]2_", ",", "NN_", ",", "\[Theta]\[Theta]1x_", 
    ",", "\[Theta]\[Theta]1y_", ",", "\[Theta]\[Theta]2x_", ",", 
    "\[Theta]\[Theta]2y_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"allIndices", ",", "fVals", ",", "gVals", ",", "rules"}], "}"}], 
    ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"allIndices", "=", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "1"}], "}"}]}], "}"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"fVals", "=", 
      RowBox[{
       RowBox[{
        RowBox[{"cf1", "[", 
         RowBox[{"\[Tau]", ",", "NN", ",", "\[Omega]1", ",", "\[Omega]2", ",", 
          RowBox[{"#", "[", 
           RowBox[{"[", "1", "]"}], "]"}], ",", 
          RowBox[{"#", "[", 
           RowBox[{"[", "2", "]"}], "]"}], ",", "\[CurlyEpsilon]", ",", "m", 
          ",", "\[Omega]0", ",", "\[Theta]\[Theta]1x", ",", 
          "\[Theta]\[Theta]1y", ",", "\[Theta]\[Theta]2x", ",", 
          "\[Theta]\[Theta]2y", ",", "\[Xi]"}], "]"}], "&"}], "/@", 
       "allIndices"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"gVals", "=", 
      RowBox[{
       RowBox[{
        RowBox[{"cf2", "[", 
         RowBox[{"\[Tau]", ",", "NN", ",", "\[Omega]1", ",", "\[Omega]2", ",", 
          RowBox[{"#", "[", 
           RowBox[{"[", "1", "]"}], "]"}], ",", 
          RowBox[{"#", "[", 
           RowBox[{"[", "2", "]"}], "]"}], ",", "\[CurlyEpsilon]", ",", "m", 
          ",", "\[Omega]0", ",", "\[Theta]\[Theta]1x", ",", 
          "\[Theta]\[Theta]1y", ",", "\[Theta]\[Theta]2x", ",", 
          "\[Theta]\[Theta]2y", ",", "\[Xi]"}], "]"}], "&"}], "/@", 
       "allIndices"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"fVals", "=", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"#", "[", 
          RowBox[{"[", "1", "]"}], "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"#", "[", 
           RowBox[{"[", "2", "]"}], "]"}]}]}], "&"}], "/@", "fVals"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"gVals", "=", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"#", "[", 
          RowBox[{"[", "1", "]"}], "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"#", "[", 
           RowBox[{"[", "2", "]"}], "]"}]}]}], "&"}], "/@", "gVals"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"CfVals", "=", 
      RowBox[{"Conjugate", "[", "fVals", "]"}]}], ";", "\[IndentingNewLine]", 
     
     RowBox[{"CgVals", "=", 
      RowBox[{"Conjugate", "[", "gVals", "]"}]}], ";", "\[IndentingNewLine]", 
     
     RowBox[{"rules", "=", 
      RowBox[{"Join", "[", 
       RowBox[{
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"F", "[", 
            RowBox[{
             RowBox[{"allIndices", "[", 
              RowBox[{"[", 
               RowBox[{"i", ",", "1"}], "]"}], "]"}], ",", 
             RowBox[{"allIndices", "[", 
              RowBox[{"[", 
               RowBox[{"i", ",", "2"}], "]"}], "]"}]}], "]"}], "->", 
           RowBox[{"fVals", "[", 
            RowBox[{"[", "i", "]"}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", 
            RowBox[{"Length", "[", "allIndices", "]"}]}], "}"}]}], "]"}], ",", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"FF", "[", 
            RowBox[{
             RowBox[{"allIndices", "[", 
              RowBox[{"[", 
               RowBox[{"i", ",", "1"}], "]"}], "]"}], ",", 
             RowBox[{"allIndices", "[", 
              RowBox[{"[", 
               RowBox[{"i", ",", "2"}], "]"}], "]"}]}], "]"}], "->", 
           RowBox[{"CfVals", "[", 
            RowBox[{"[", "i", "]"}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", 
            RowBox[{"Length", "[", "allIndices", "]"}]}], "}"}]}], "]"}], ",", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"G", "[", 
            RowBox[{
             RowBox[{"allIndices", "[", 
              RowBox[{"[", 
               RowBox[{"i", ",", "1"}], "]"}], "]"}], ",", 
             RowBox[{"allIndices", "[", 
              RowBox[{"[", 
               RowBox[{"i", ",", "2"}], "]"}], "]"}]}], "]"}], "->", 
           RowBox[{"gVals", "[", 
            RowBox[{"[", "i", "]"}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", 
            RowBox[{"Length", "[", "allIndices", "]"}]}], "}"}]}], "]"}], ",", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"GG", "[", 
            RowBox[{
             RowBox[{"allIndices", "[", 
              RowBox[{"[", 
               RowBox[{"i", ",", "1"}], "]"}], "]"}], ",", 
             RowBox[{"allIndices", "[", 
              RowBox[{"[", 
               RowBox[{"i", ",", "2"}], "]"}], "]"}]}], "]"}], "->", 
           RowBox[{"CgVals", "[", 
            RowBox[{"[", "i", "]"}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", 
            RowBox[{"Length", "[", "allIndices", "]"}]}], "}"}]}], "]"}]}], 
       "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         FractionBox[
          RowBox[{
           SuperscriptBox["\[Alpha]", "2"], 
           SuperscriptBox["m", "4"], " ", "\[Omega]1", " ", "\[Omega]2"}], 
          RowBox[{"256", 
           SuperscriptBox["\[Pi]", "4"], 
           SuperscriptBox["\[CurlyEpsilon]", "4"], 
           SuperscriptBox["\[Omega]0", "4"]}]], 
         RowBox[{"(", 
          RowBox[{"r1", "+", "r2", "+", 
           RowBox[{"2", "r3"}]}], ")"}]}], "/.", " ", "rules"}], "/.", " ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"\[Xi]1", "->", "\[Xi]"}], ",", 
         RowBox[{"\[Omega]\[Omega]1", "->", "\[Omega]1"}], ",", 
         RowBox[{"\[Theta]\[Theta]\[Theta]2x", "->", "\[Theta]\[Theta]2x"}], 
         ",", 
         RowBox[{"\[Theta]\[Theta]\[Theta]1x", "->", "\[Theta]\[Theta]1x"}], 
         ",", 
         RowBox[{"\[Theta]\[Theta]\[Theta]2y", "->", "\[Theta]\[Theta]2y"}], 
         ",", 
         RowBox[{"\[Theta]\[Theta]\[Theta]1y", "->", "\[Theta]\[Theta]1y"}]}],
         "}"}]}], "//", "Re"}]}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"W1", "[", 
   RowBox[{
   "\[Omega]1_", ",", "\[Omega]2_", ",", "NN_", ",", "\[Theta]\[Theta]1x_", 
    ",", "\[Theta]\[Theta]1y_", ",", "\[Theta]\[Theta]2x_", ",", 
    "\[Theta]\[Theta]2y_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"allIndices", ",", "fVals", ",", "gVals", ",", "rules"}], "}"}], 
    ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"allIndices", "=", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "1"}], "}"}]}], "}"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"fVals", "=", 
      RowBox[{
       RowBox[{
        RowBox[{"cf1", "[", 
         RowBox[{"\[Tau]", ",", "NN", ",", "\[Omega]1", ",", "\[Omega]2", ",", 
          RowBox[{"#", "[", 
           RowBox[{"[", "1", "]"}], "]"}], ",", 
          RowBox[{"#", "[", 
           RowBox[{"[", "2", "]"}], "]"}], ",", "\[CurlyEpsilon]", ",", "m", 
          ",", "\[Omega]0", ",", "\[Theta]\[Theta]1x", ",", 
          "\[Theta]\[Theta]1y", ",", "\[Theta]\[Theta]2x", ",", 
          "\[Theta]\[Theta]2y", ",", "\[Xi]"}], "]"}], "&"}], "/@", 
       "allIndices"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"gVals", "=", 
      RowBox[{
       RowBox[{
        RowBox[{"cf2", "[", 
         RowBox[{"\[Tau]", ",", "NN", ",", "\[Omega]1", ",", "\[Omega]2", ",", 
          RowBox[{"#", "[", 
           RowBox[{"[", "1", "]"}], "]"}], ",", 
          RowBox[{"#", "[", 
           RowBox[{"[", "2", "]"}], "]"}], ",", "\[CurlyEpsilon]", ",", "m", 
          ",", "\[Omega]0", ",", "\[Theta]\[Theta]1x", ",", 
          "\[Theta]\[Theta]1y", ",", "\[Theta]\[Theta]2x", ",", 
          "\[Theta]\[Theta]2y", ",", "\[Xi]"}], "]"}], "&"}], "/@", 
       "allIndices"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"fVals", "=", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"#", "[", 
          RowBox[{"[", "1", "]"}], "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"#", "[", 
           RowBox[{"[", "2", "]"}], "]"}]}]}], "&"}], "/@", "fVals"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"gVals", "=", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"#", "[", 
          RowBox[{"[", "1", "]"}], "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"#", "[", 
           RowBox[{"[", "2", "]"}], "]"}]}]}], "&"}], "/@", "gVals"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"CfVals", "=", 
      RowBox[{"Conjugate", "[", "fVals", "]"}]}], ";", "\[IndentingNewLine]", 
     
     RowBox[{"CgVals", "=", 
      RowBox[{"Conjugate", "[", "gVals", "]"}]}], ";", "\[IndentingNewLine]", 
     
     RowBox[{"rules", "=", 
      RowBox[{"Join", "[", 
       RowBox[{
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"F", "[", 
            RowBox[{
             RowBox[{"allIndices", "[", 
              RowBox[{"[", 
               RowBox[{"i", ",", "1"}], "]"}], "]"}], ",", 
             RowBox[{"allIndices", "[", 
              RowBox[{"[", 
               RowBox[{"i", ",", "2"}], "]"}], "]"}]}], "]"}], "->", 
           RowBox[{"fVals", "[", 
            RowBox[{"[", "i", "]"}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", 
            RowBox[{"Length", "[", "allIndices", "]"}]}], "}"}]}], "]"}], ",", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"FF", "[", 
            RowBox[{
             RowBox[{"allIndices", "[", 
              RowBox[{"[", 
               RowBox[{"i", ",", "1"}], "]"}], "]"}], ",", 
             RowBox[{"allIndices", "[", 
              RowBox[{"[", 
               RowBox[{"i", ",", "2"}], "]"}], "]"}]}], "]"}], "->", 
           RowBox[{"CfVals", "[", 
            RowBox[{"[", "i", "]"}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", 
            RowBox[{"Length", "[", "allIndices", "]"}]}], "}"}]}], "]"}], ",", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"G", "[", 
            RowBox[{
             RowBox[{"allIndices", "[", 
              RowBox[{"[", 
               RowBox[{"i", ",", "1"}], "]"}], "]"}], ",", 
             RowBox[{"allIndices", "[", 
              RowBox[{"[", 
               RowBox[{"i", ",", "2"}], "]"}], "]"}]}], "]"}], "->", 
           RowBox[{"gVals", "[", 
            RowBox[{"[", "i", "]"}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", 
            RowBox[{"Length", "[", "allIndices", "]"}]}], "}"}]}], "]"}], ",", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"GG", "[", 
            RowBox[{
             RowBox[{"allIndices", "[", 
              RowBox[{"[", 
               RowBox[{"i", ",", "1"}], "]"}], "]"}], ",", 
             RowBox[{"allIndices", "[", 
              RowBox[{"[", 
               RowBox[{"i", ",", "2"}], "]"}], "]"}]}], "]"}], "->", 
           RowBox[{"CgVals", "[", 
            RowBox[{"[", "i", "]"}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", 
            RowBox[{"Length", "[", "allIndices", "]"}]}], "}"}]}], "]"}]}], 
       "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         FractionBox[
          RowBox[{
           SuperscriptBox["\[Alpha]", "2"], 
           SuperscriptBox["m", "4"], " ", "\[Omega]1", " ", "\[Omega]2"}], 
          RowBox[{"256", 
           SuperscriptBox["\[Pi]", "4"], 
           SuperscriptBox["\[CurlyEpsilon]", "4"], 
           SuperscriptBox["\[Omega]0", "4"]}]], 
         RowBox[{"(", 
          RowBox[{"r11", "+", "r22", "+", 
           RowBox[{"2", "r33"}]}], ")"}]}], "/.", " ", "rules"}], "/.", " ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"\[Xi]1", "->", "\[Xi]"}], ",", 
         RowBox[{"\[Omega]\[Omega]1", "->", "\[Omega]1"}], ",", 
         RowBox[{"\[Theta]\[Theta]\[Theta]2x", "->", "\[Theta]\[Theta]2x"}], 
         ",", 
         RowBox[{"\[Theta]\[Theta]\[Theta]1x", "->", "\[Theta]\[Theta]1x"}], 
         ",", 
         RowBox[{"\[Theta]\[Theta]\[Theta]2y", "->", "\[Theta]\[Theta]2y"}], 
         ",", 
         RowBox[{"\[Theta]\[Theta]\[Theta]1y", "->", "\[Theta]\[Theta]1y"}]}],
         "}"}]}], "//", "Re"}]}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "This", " ", "code", " ", "computes", " ", "the", " ", "differential", 
     " ", "probabilities", " ", "for", " ", "nonlinear", " ", "double", "\n", 
     "Compton", " ", "scattering"}], ",", 
    RowBox[{
     RowBox[{"corresponding", " ", "to", " ", 
      RowBox[{"Eqs", ".", 
       RowBox[{"(", "28", ")"}]}]}], "-", 
     RowBox[{
      RowBox[{
       RowBox[{"(", "30", ")"}], ".", " ", "This"}], " ", "version", " ", 
      "works", " ", "only", " ", "in", " ", "the", " ", "small"}], "-", 
     RowBox[{"angle", " ", 
      RowBox[{"regime", ".", " ", "This"}], " ", "code", " ", "was", " ", 
      "used", " ", "to", " ", "obtain", " ", "the", " ", "numerical", " ", 
      "results", " ", "presented", "\n", "in", " ", "this", " ", 
      RowBox[{"paper", "."}]}]}]}], "*)"}]}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.991286994361372*^9, 3.991287124550684*^9}, {
   3.991287314675262*^9, 3.991287387649796*^9}, {3.991287421693944*^9, 
   3.991287449700111*^9}, {3.9912876165382023`*^9, 3.9912877201669397`*^9}, {
   3.991287779410082*^9, 3.991287794231318*^9}, {3.9913490090718813`*^9, 
   3.99134906820691*^9}, {3.991349290147677*^9, 3.9913493426463614`*^9}, 
   3.991349513711738*^9, {3.991967120080325*^9, 3.9919671787870092`*^9}, {
   3.9924926402020073`*^9, 3.992492654263236*^9}, {3.992492692370583*^9, 
   3.992492755837536*^9}, {3.9924928624998493`*^9, 3.992492919367711*^9}, 
   3.992493012614422*^9, {3.992493861057016*^9, 3.9924938630058393`*^9}},
 CellLabel->"In[37]:=",ExpressionUUID->"d3995fe8-c338-423a-8ed6-6762928401c6"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"l0", "=", 
   RowBox[{"ParallelTable", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"y", ",", 
       RowBox[{"W", "[", 
        RowBox[{
         RowBox[{"y", " ", "\[CurlyEpsilon]"}], ",", 
         RowBox[{
          FractionBox["1", "100"], "\[CurlyEpsilon]"}], ",", "10000", ",", 
         FractionBox["m", 
          RowBox[{"4", " ", "\[CurlyEpsilon]"}]], ",", 
         FractionBox["m", 
          RowBox[{"2", "\[CurlyEpsilon]"}]], ",", 
         FractionBox["m", 
          RowBox[{"3", "\[CurlyEpsilon]"}]], ",", 
         FractionBox[
          RowBox[{" ", "m"}], 
          RowBox[{"\[Pi]", " ", "\[CurlyEpsilon]"}]]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"y", ",", "0.001", ",", "0.5", ",", "0.001"}], "}"}]}], "]"}]}],
   ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"l1", "=", 
   RowBox[{"ParallelTable", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"y", ",", 
       RowBox[{"W1", "[", 
        RowBox[{
         RowBox[{"y", " ", "\[CurlyEpsilon]"}], ",", 
         RowBox[{
          FractionBox["1", "100"], "\[CurlyEpsilon]"}], ",", "10000", ",", 
         FractionBox["m", 
          RowBox[{"4", " ", "\[CurlyEpsilon]"}]], ",", 
         FractionBox["m", 
          RowBox[{"2", "\[CurlyEpsilon]"}]], ",", 
         FractionBox["m", 
          RowBox[{"3", "\[CurlyEpsilon]"}]], ",", 
         FractionBox[
          RowBox[{" ", "m"}], 
          RowBox[{"\[Pi]", " ", "\[CurlyEpsilon]"}]]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"y", ",", "0.001", ",", "0.5", ",", "0.001"}], "}"}]}], "]"}]}],
   ";"}], "\[IndentingNewLine]", 
 RowBox[{"dif", "=", 
  RowBox[{
   RowBox[{"Transpose", "@", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"First", "/@", "l1"}], ",", 
      RowBox[{"Last", "/@", 
       FractionBox[
        RowBox[{"l1", "-", "l0"}], "l1"]}]}], "}"}]}], "//", 
   "ListPlot"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ListLogPlot", "[", 
   RowBox[{"{", 
    RowBox[{"l0", ",", "l1"}], "}"}], "]"}], 
  RowBox[{"(*", 
   RowBox[{
   "It", " ", "is", " ", "a", " ", "Fig", ".7", " ", "in", " ", "the", " ", 
    "paper"}], "*)"}]}]}], "Input",
 CellChangeTimes->{{3.9841010343241863`*^9, 3.984101041889756*^9}, {
   3.984107767991913*^9, 3.9841077747038355`*^9}, {3.984109127909278*^9, 
   3.984109133959627*^9}, 3.9841094959086714`*^9, {3.9912840085669117`*^9, 
   3.991284153431366*^9}, {3.991284227369007*^9, 3.99128423790313*^9}, {
   3.9912843091520967`*^9, 3.991284359311874*^9}, {3.9912845700485973`*^9, 
   3.991284570143814*^9}, 3.991284608529216*^9, {3.991450107231338*^9, 
   3.991450207696773*^9}, {3.991450487462709*^9, 3.9914504998256617`*^9}, {
   3.9914513692309313`*^9, 3.9914514020242653`*^9}, {3.9914514821861763`*^9, 
   3.991451485210023*^9}, {3.9919674756559067`*^9, 3.991967509231716*^9}, {
   3.992492819810174*^9, 3.992492820822549*^9}},
 CellLabel->"In[63]:=",ExpressionUUID->"95821181-bf9d-4202-abb9-b31c6c0da37f"],

Cell[BoxData[
 FormBox[
  GraphicsBox[{{}, 
    InterpretationBox[{
      TagBox[
       TagBox[
        {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
         0.0055000000000000005`], AbsoluteThickness[2], 
         PointBox[CompressedData["
1:eJwtmHlcjGsbx0McJ7JziCKS5eh0lC2pH5WtLFmOREmUU6QcQnEQ2QpZko6y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          "]]},
        Annotation[#, "Charting`Private`Tag#1"]& ],
       {"WolframDynamicHighlight", <|
        "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>}], 
      DynamicBox[(Charting`HighlightActionBox["DynamicHighlight", {}, 
        Slot["HighlightElements"], 
        Slot["LayoutOptions"], 
        Slot["Meta"], 
        Charting`HighlightActionFunction["DynamicHighlight", {{
           Annotation[{
             Directive[
              PointSize[0.0055000000000000005`], 
              RGBColor[0.368417, 0.506779, 0.709798], 
              AbsoluteThickness[2]], 
             Point[CompressedData["
1:eJwtmHlcjGsbx0McJ7JziCKS5eh0lC2pH5WtLFmOREmUU6QcQnEQ2QpZko6y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              "]]}, "Charting`Private`Tag#1"]}}, <|
         "HighlightElements" -> <|
           "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
          "LayoutOptions" -> <|
           "PlotRange" -> {{0, 0.5}, {0, 0.697382938970653}}, 
            "Frame" -> {{False, False}, {False, False}}, 
            "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360/GoldenRatio}, 
            "Axes" -> {True, True}, "AspectRatio" -> GoldenRatio^(-1), 
            "DefaultStyle" -> {
              Directive[
               PointSize[0.0055000000000000005`], 
               RGBColor[0.368417, 0.506779, 0.709798], 
               AbsoluteThickness[2]]}, 
            "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                Identity[
                 Part[#, 1]], 
                Identity[
                 Part[#, 2]]}& ), 
              "ScalingFunctions" -> {{Identity, Identity}, {
                Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
            False|>, 
          "Meta" -> <|
           "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
            ListPlot, "GroupHighlight" -> False|>|>]]& )[<|
        "HighlightElements" -> <|
          "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
         "LayoutOptions" -> <|
          "PlotRange" -> {{0, 0.5}, {0, 0.697382938970653}}, 
           "Frame" -> {{False, False}, {False, False}}, 
           "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360/GoldenRatio}, 
           "Axes" -> {True, True}, "AspectRatio" -> GoldenRatio^(-1), 
           "DefaultStyle" -> {
             Directive[
              PointSize[0.0055000000000000005`], 
              RGBColor[0.368417, 0.506779, 0.709798], 
              AbsoluteThickness[2]]}, 
           "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
               Identity[
                Part[#, 1]], 
               Identity[
                Part[#, 2]]}& ), 
             "ScalingFunctions" -> {{Identity, Identity}, {
               Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
           False|>, 
         "Meta" -> <|
          "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
           ListPlot, "GroupHighlight" -> False|>|>],
       ImageSizeCache->{{4.503599627370496*^15, -4.503599627370496*^15}, {
        4.503599627370496*^15, -4.503599627370496*^15}}]},
     Annotation[{{
        Annotation[{
          Directive[
           PointSize[0.0055000000000000005`], 
           RGBColor[0.368417, 0.506779, 0.709798], 
           AbsoluteThickness[2]], 
          Point[CompressedData["
1:eJwtmHlcjGsbx0McJ7JziCKS5eh0lC2pH5WtLFmOREmUU6QcQnEQ2QpZko6y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           "]]}, "Charting`Private`Tag#1"]}}, <|
      "HighlightElements" -> <|
        "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
       "LayoutOptions" -> <|
        "PlotRange" -> {{0, 0.5}, {0, 0.697382938970653}}, 
         "Frame" -> {{False, False}, {False, False}}, "AxesOrigin" -> {0, 0}, 
         "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
         "AspectRatio" -> GoldenRatio^(-1), "DefaultStyle" -> {
           Directive[
            PointSize[0.0055000000000000005`], 
            RGBColor[0.368417, 0.506779, 0.709798], 
            AbsoluteThickness[2]]}, 
         "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
             Identity[
              Part[#, 1]], 
             Identity[
              Part[#, 2]]}& ), 
           "ScalingFunctions" -> {{Identity, Identity}, {
             Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>, 
       "Meta" -> <|
        "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
         ListPlot, "GroupHighlight" -> False|>|>, 
      "DynamicHighlight"]], {{}, {}}},
   AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
   Axes->{True, True},
   AxesLabel->{None, None},
   AxesOrigin->{0, 0},
   DisplayFunction->Identity,
   Frame->{{False, False}, {False, False}},
   FrameLabel->{{None, None}, {None, None}},
   FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
   GridLines->{None, None},
   GridLinesStyle->Directive[
     GrayLevel[0.5, 0.4]],
   Method->{
    "AxisPadding" -> Scaled[0.02], "DefaultBoundaryStyle" -> Automatic, 
     "DefaultGraphicsInteraction" -> {
      "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
       "Effects" -> {
        "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
         "Droplines" -> {
          "freeformCursorMode" -> True, 
           "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
     "DefaultMeshStyle" -> AbsolutePointSize[6], "DefaultPlotStyle" -> {
       Directive[
        RGBColor[0.368417, 0.506779, 0.709798], 
        AbsoluteThickness[2]], 
       Directive[
        RGBColor[0.880722, 0.611041, 0.142051], 
        AbsoluteThickness[2]], 
       Directive[
        RGBColor[0.560181, 0.691569, 0.194885], 
        AbsoluteThickness[2]], 
       Directive[
        RGBColor[0.922526, 0.385626, 0.209179], 
        AbsoluteThickness[2]], 
       Directive[
        RGBColor[0.528488, 0.470624, 0.701351], 
        AbsoluteThickness[2]], 
       Directive[
        RGBColor[0.772079, 0.431554, 0.102387], 
        AbsoluteThickness[2]], 
       Directive[
        RGBColor[0.363898, 0.618501, 0.782349], 
        AbsoluteThickness[2]], 
       Directive[
        RGBColor[1, 0.75, 0], 
        AbsoluteThickness[2]], 
       Directive[
        RGBColor[0.647624, 0.37816, 0.614037], 
        AbsoluteThickness[2]], 
       Directive[
        RGBColor[0.571589, 0.586483, 0.], 
        AbsoluteThickness[2]], 
       Directive[
        RGBColor[0.915, 0.3325, 0.2125], 
        AbsoluteThickness[2]], 
       Directive[
        RGBColor[0.40082222609352647`, 0.5220066643438841, 0.85], 
        AbsoluteThickness[2]], 
       Directive[
        RGBColor[0.9728288904374106, 0.621644452187053, 0.07336199581899142], 
        
        AbsoluteThickness[2]], 
       Directive[
        RGBColor[0.736782672705901, 0.358, 0.5030266573755369], 
        AbsoluteThickness[2]], 
       Directive[
        RGBColor[0.28026441037696703`, 0.715, 0.4292089322474965], 
        AbsoluteThickness[2]]}, "DomainPadding" -> Scaled[0.02], 
     "PointSizeFunction" -> "SmallPointSize", "RangePadding" -> Scaled[0.05], 
     "OptimizePlotMarkers" -> True, "IncludeHighlighting" -> "CurrentPoint", 
     "HighlightStyle" -> Automatic, "OptimizePlotMarkers" -> True, 
     "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
         Identity[
          Part[#, 1]], 
         Identity[
          Part[#, 2]]}& ), "CopiedValueFunction" -> ({
         Identity[
          Part[#, 1]], 
         Identity[
          Part[#, 2]]}& )}},
   PlotRange->{{0, 0.5}, {0, 0.697382938970653}},
   PlotRangeClipping->True,
   PlotRangePadding->{{
      Scaled[0.02], 
      Scaled[0.02]}, {
      Scaled[0.02], 
      Scaled[0.05]}},
   Ticks->{Automatic, Automatic}], TraditionalForm]], "Output",
 CellChangeTimes->{3.991966860345586*^9, 3.992492829753664*^9, 
  3.9924936178702183`*^9, 3.992494560384282*^9},
 CellLabel->"Out[65]=",ExpressionUUID->"5e68c440-1e45-4698-871b-453abcaa4f85"],

Cell[BoxData[
 FormBox[
  GraphicsBox[{{}, 
    InterpretationBox[{
      TagBox[{
        TagBox[
         {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
          0.004583333333333334], AbsoluteThickness[2], 
          PointBox[CompressedData["
1:eJw1mHk8lNsfx+37zmCQLdpuqe5t79bnpNK+Srlabou0XO0qKUr7qpS0L6RF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           "]]},
         Annotation[#, "Charting`Private`Tag#1"]& ], 
        TagBox[
         {RGBColor[0.880722, 0.611041, 0.142051], PointSize[
          0.004583333333333334], AbsoluteThickness[2], 
          PointBox[CompressedData["
1:eJw1mXdczd8fx5OWtG5p3XYqfLOyw7fXSXyRr+KbPVIR2TMjlVm2iIzKJgpp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           "]]},
         Annotation[#, "Charting`Private`Tag#2"]& ]},
       {"WolframDynamicHighlight", <|
        "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>}], 
      DynamicBox[(Charting`HighlightActionBox["DynamicHighlight", {}, 
        Slot["HighlightElements"], 
        Slot["LayoutOptions"], 
        Slot["Meta"], 
        Charting`HighlightActionFunction["DynamicHighlight", {{
           Annotation[{
             Directive[
              PointSize[0.004583333333333334], 
              RGBColor[0.368417, 0.506779, 0.709798], 
              AbsoluteThickness[2]], 
             Point[CompressedData["
1:eJw1mHk8lNsfx+37zmCQLdpuqe5t79bnpNK+Srlabou0XO0qKUr7qpS0L6RF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              "]]}, "Charting`Private`Tag#1"], 
           Annotation[{
             Directive[
              PointSize[0.004583333333333334], 
              RGBColor[0.880722, 0.611041, 0.142051], 
              AbsoluteThickness[2]], 
             Point[CompressedData["
1:eJw1mXdczd8fx5OWtG5p3XYqfLOyw7fXSXyRr+KbPVIR2TMjlVm2iIzKJgpp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              "]]}, "Charting`Private`Tag#2"]}}, <|
         "HighlightElements" -> <|
           "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
          "LayoutOptions" -> <|
           "PlotRange" -> {{0, 0.5}, {-7.070637221058215, 
              10.917938345533624`}}, 
            "Frame" -> {{False, False}, {False, False}}, 
            "AxesOrigin" -> {0, -7.070637221058215}, 
            "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
            "AspectRatio" -> GoldenRatio^(-1), "DefaultStyle" -> {
              Directive[
               PointSize[0.004583333333333334], 
               RGBColor[0.880722, 0.611041, 0.142051], 
               AbsoluteThickness[2]], 
              Directive[
               PointSize[0.004583333333333334], 
               RGBColor[0.368417, 0.506779, 0.709798], 
               AbsoluteThickness[2]]}, 
            "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                Identity[
                 Part[#, 1]], 
                Exp[
                 Part[#, 2]]}& ), 
              "ScalingFunctions" -> {{Identity, Identity}, {Log, Exp}}|>, 
            "Primitives" -> {}, "GCFlag" -> False|>, 
          "Meta" -> <|
           "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
            ListLogPlot, "GroupHighlight" -> False|>|>]]& )[<|
        "HighlightElements" -> <|
          "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
         "LayoutOptions" -> <|
          "PlotRange" -> {{0, 0.5}, {-7.070637221058215, 
             10.917938345533624`}}, 
           "Frame" -> {{False, False}, {False, False}}, 
           "AxesOrigin" -> {0, -7.070637221058215}, 
           "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
           "AspectRatio" -> GoldenRatio^(-1), "DefaultStyle" -> {
             Directive[
              PointSize[0.004583333333333334], 
              RGBColor[0.880722, 0.611041, 0.142051], 
              AbsoluteThickness[2]], 
             Directive[
              PointSize[0.004583333333333334], 
              RGBColor[0.368417, 0.506779, 0.709798], 
              AbsoluteThickness[2]]}, 
           "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
               Identity[
                Part[#, 1]], 
               Exp[
                Part[#, 2]]}& ), 
             "ScalingFunctions" -> {{Identity, Identity}, {Log, Exp}}|>, 
           "Primitives" -> {}, "GCFlag" -> False|>, 
         "Meta" -> <|
          "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
           ListLogPlot, "GroupHighlight" -> False|>|>],
       ImageSizeCache->{{4.503599627370496*^15, -4.503599627370496*^15}, {
        4.503599627370496*^15, -4.503599627370496*^15}}]},
     Annotation[{{
        Annotation[{
          Directive[
           PointSize[0.004583333333333334], 
           RGBColor[0.368417, 0.506779, 0.709798], 
           AbsoluteThickness[2]], 
          Point[CompressedData["
1:eJw1mHk8lNsfx+37zmCQLdpuqe5t79bnpNK+Srlabou0XO0qKUr7qpS0L6RF
qzZCmYeQ3RhmGINp0V7Klij8Zuac3/zj9bxw5izf7/v9OY/L4jUzl2qoqak1
qaupKX/+jq8XTVk8HT6BzyxezbYk9Hkhkv8LESbl8khb2MqnQSeW44n6+Lv1
w23Y79ciakbI1Ft9bclWq7vjXoUEwSPCfs5TsS37+2B0OXhs9PMxfLLlY7f+
ere3Ye7R23eF+/ns/3egxTyUq73BJ3/Lpx05tXonTml/kA2P55NtqvF249kO
+2VLD/NJygQjjT/27UVae2WJyJvPxt+P7A/BGV3V+GTYo5xNaZcO4vXmoRun
RNqy7zuMs9427Td1bMkTxz2fZzyJQET6OfffC/4//2MIP3jvm/dpa3I+0zlh
/fJI3Nknjmi8x2PzOY5POgEn9GOtiKxV9YXYPahFZ8wKS7beKJz4KV5m0WFO
7PtWu+mEn4Tn0/g9k33M2HyjsdLwgLlzqhHx8x+uHBHN+4cscWzUZfM/De2F
RVrv3qiTs2dUH/yY5//Ko3cjhqrWcxaeozpuTL9TJZAWtXi/uXoOH7uj57Ru
LQK6vvOwWLi8vFAjG7Zas036PLiA7RqWYRcivoOu9yJW5/e+vjblJ3zpgBBU
aLz/4NUBuv7LeNRH+1bZBHUyefCBUQvfXkaSb/TCgAGabD9icD7RKTrfUZt8
maEcMQYBr7nH0m66bH9iIe2yQmfqLH1yOPD9r/j6WOhdfjt4XawhqVLt1xW0
TA4X1umZkD/2WSuWcAVuN1o9txIztn9xWNJ+7s70XeYkP2ZsYmN7HP7apRbj
UGDB9vMqbk353bTBzor8p9gtW61rCLxUf0C4ikdSVft7DZWjo3LHZlkTg/Ir
a0cYXMf7M5tmrXayZft9HXViz15hIXxyU7lcsxvQlvh+8y+zY/t/Ax3S/qsb
ejmQicrhrOMx9MSAv39s7ULoccSjW5Bmx5wsR6LaboebkC350yhKw5nQ7byJ
xxuSs8rOOxPl7gldb2FNUInOrX4uhJ7XLSTx+xatfuZCes47mtHc4zakJ2bM
j/R0ZfV5G+3L++CswJXkKkaz63sHA+dE3+s6oCvhq87zDipWnBVILnUlKyK/
bsPAu/ANeh20TMON1fNdXBqsqxs5140oJqdY8j2MCFg3zuKWG6HnfQ9nH1Z7
3PzuRmYpikdxpHjV8inUqrc7q/8EbHy/fabOfHcSp9i98isJ8I2bvr/XLndW
DwkQrmy53eWiO2lqLwv+2O0+bMpq/15xx53Vx320Gkekhya4kzGHlAVwH+s5
+fBb19xZvdzHxVPRv62PupMoWqD4bwA5fme5O6ufB5jWf2+cyZ/upFY1vQeo
/XzIfc1HN1ZPDxCyPCfuv8NuZMBfys9DfG9zvSCwcWP19RBXfGVNBXu7kl1c
nqKCHiJVUN2RL3Jl9fYQEY/jcvzqXUip4vQVe4KUsysKzUTOrP4eIb2y+PCc
ZEfSVdXgj7Bad3SUK9+e1eMjbPE/8zTwrS3ZsFx5AI9xpmiHr9DEntXnY9jP
lS5rLOpCnjf3UJzwY/RzOpC894UTWamq10R8sjreteGQM7GgE8SkI6Vmy5qd
GR8SYfjQvnNWHxeiml1OInZIv792He7C6jkJfj7b+m5wdSEPLny7nj0pCRF6
W7t0r3Vm9Z2EPiGLqhLCnImGasFJSMlujSiWObF6f4INf6w/1dvHkcykBQM7
m/vLf/k4sPp/gtE7rrl7SfkkVrncsidYNFrkkhxgw/ohGa/HrNXt02pNVMP5
JmNRUIpkZKUt41Uywkzbb4jb7IinsvxlyZD3Whw4JN6BfFL1SwoSZgVP+fW2
CzmuLN8FKWjjvQ3/mOPIeJ2C/IieLyoDnMjrEOWBpODvRu/QQUInclDVT6k4
tSun3zB9Z/KnqsBTsUx76piHDs6kUtVfqdhVcptr7u5Mdp4crajAVORMtl+n
1c+Z9dtTjLp7qnbUUGdS4qo6YFj/LdG1GefM+u8phmdwBTFznYmLkv5fnyJ8
y4adZzY7s358hpt/2jVsOetM1inbY+0zXM2L3y/PcGb9+QyzCrzkn+ucSbry
dBuf4V9xXMYJBxfWr2mYO/jjp8IJLsSMNiRaew4YEh/kwvo3DY1he/v7nHMh
qu1rTUOXct0At6curJ8F2O9/tf2Q2IWoprdNgJ2YZOzyzoX1t+L50ZyZJ764
EDXVh8PAWvyKe+/C+p2DYPq+WU4SF3Ije5KiozlIv+R4ZCa6sP7n0Ktv1J7h
+13IdEU3KmoUaq93L/493oXxgEPi6q0T+rY4k59K+2RyeN2wXn3/MWfGBw61
ScHneRbO5LKdsiHSEWiQ+9PxuyPjRTo+aL+JPKHg6fhXygNOx/X9azpcn9kz
fqTD1dWph+NjPvl+XTnBdDhN4Jxw0obxJB0+L6/XzXewJqeVs8tLR7yLRfHj
EdaML+n4dC/QbtJeG0IUxTXBKAMXNrbPM262ZbzJQOyyupa0rnbkwy/lgjPQ
snTM7DYNe8afDGwO3zan7LQ9OZahamB4jYk9lvXVnvEoA4Vfv1y9pOdAhqgA
n4GYHdsOdq2zZ3zKwNauowv/jbEnL5XDWTzHN92A7nCzZ7x6jjM7gnynBduR
/UoceSt+314/kH+Zz/j1HCUpoa2ZMbaknyo+PIdxtPdOj8M2ZLcKF8/R5uG7
/VGYNVHhoPw5FhnWDNl7h8f49hyepbUHrk3jke0q4GTiweOiSdUbeIx3mbgo
8rhb28Aj3ZXt6JeJox6DO5NPWjP+ZWJGrt2DbYNsSLEqXmTiiv7rXVXPbRgP
M+E+YJHtjqG2ZLOyHaozsbutTr73jC3jYyaWj4+Wpn6wJU7KcnbMAs9z3NCl
vfmMl1mwubHxSPVyPnmhLL+FWZjnHHzunmL9lJ9ZiLs2XjykjE/WqACZhat9
POMl6naMp1lIfRtXFNLNjtiohJqFhvXHYpaMtGN5IBuLRzbEpYy1IwLl9Nyy
0W/hntTWIXbEUsXbbJTEX3S15tmRZQHKTzbCO8957Sjns/yQjeF5K77ph/GJ
MjwpCIvFLqb1Ah0+43E2MHHrZMEaW6KkY/DHbMy1yI8ySLJhfH6BdVzvDUsr
rckCFdBfYLpPgubYch7j9Qsc114yq/OmFVEcrgJQL3DYcZDffW9Lxu8XiH7S
mORcak6Up2F19wV2bRqT9GSQGeP5C1y/1Rno5m1MVOnu2wvUNJ3NyTQ3ZHzP
Qfb5ivea2wxIh7Ld+ufAlzt4/1GkIeN9DlJqFp3rtseYXFOW8/ocHN9q3rnw
minjfw5sxhv5GYjNyFS6YGyVhRe9FZgzH+TA88/q6/XRFuSH8jiaczA05Z7j
toWWzA+5MIgMX7XL1YpcVC53cC5ypzyp9HxlRRpUvsjFrtSA/MSLPOKl2sBc
TCzwz0n3s2b+yMWnMUWDky1tSJ1KD7nI0+mvy39hw3ySixQP/ie39bYkWon3
X7kYvrFOPseCz/ySh4Of7RwuXuWTkaoDycNha5/Qpb3smG/yoF3f5X7UJTvy
TonXsDzo7fEYtEnLnvknD0tv5dy55GtPIlT4y0N97MK30nP2RIWrV3kY1hSy
xLDInuJFIx8ni0Ml7t/sWd7Lh3qIv5N1pz1Rte/ofJQUH96S2G5PVO3mn4+r
N5IHZ3yyJ6r22JOPqbPlkXlZ9iwf5iPl5Kj2PyLsCS2/fJiPLQ/WHG1PVOXy
Ph+ix19tu76xI2Ll8eoVYPXYffVaq+yY3wrQ3dl1RmoNn4Qqt29CAfJtzXpV
D+Qz3xVg0ZJ/Xq5S1K+7qgALILs4eUH6PhvmvwKIjJpbF4dYk8IC1Qc2Nu0j
bDx5zIcFiJbLm8dKLcnGE0qgFsKH90CUMtyC+bEQ5ep9e24JNCNdVAVdiLnr
6lzvGBkzXxZi542ee6cm65Ms1fWqEFGaD/ccb9Zl/ixElzP/brrRW4+sUuJU
VAinfe8awrboM58WYqBl1LqWGgPCUzVIETx54s4vnwyZX4tgY3Uo5MguI/JM
iYPZRdAYMfdD2mMjYq4SZBG0bsq2+Fw1IktV168i3N6w7MLhw0YkWeXfInzY
Yi6vTTIiRrThkBTrNnFpoDHzseLZaNC9VWkmRFUudsWYfGtvfZanGfNzMSLD
4mW6MCeq45hXjCsB9R6agy2Yr4uhXbY24oatJaHXs2J0dorGZVVaMn8XA3yf
jOAtVkQ1nLwYsf6RHRcarZjPhdgw4tXmSRN4rN+FsOL1PaC3lcf8LoSWw4+w
gAM81v9CzFw7syU/iMd8L8RDj7Epc0bwGA+EMCjn1xe8tmL+F8J9756ocH8r
xgchfvbz+HdyuiXLA0LoGAiOBLVYMF4I8S/v9td7WhYsHwgRaTw8dPa7//ND
iOFzzwq3DDBleUGI00dXP3vtacR4IsT22t6XW031WX5QrOdM/FGPOm3GFyGW
WG5a9ddpTZYnSiDS7Bda9EWD8aYEQwxEg1Y0a7J8UYIqh8ANNZXajD8lWJk0
Me2NXJfljRLITUZPC0/QZzwqgVh3wR7RQEOWP0pA0k0S5601YnwqwYrWD/yi
ZcYsj5Sg4UaA+Th3E8arEmjNyeh78b4Jyycl+MtsRninlSnjVwn8xv1y+Dbb
lOWVEtwp/lY4M8yU8awEteW75y2KNGX5pQRu0wbprjtpyvhWgsrDI3USIkxZ
nhEhfXGP8urtpox3ItRWLWlwWmnK8o0I62L7F2tPMWX8EyExqO0t182U5R0R
Pnska+9pMmE8FGHLHM0rvx6YsPwjgu/pry8fLTBhfBRhWfA9r/1NxiwPiTAz
x6Dby3XG7L4rgl5ndEJ9mRGh10kR2nlpq947GBEaH0WQWMToaU80JPR4RRhW
+C4uf74B46kIi3QmZrjP1Seq7asX4Z/wXv9c9tJjfC3F70S3Rfe76RLV9CxK
ISzwSGvX1GG8LUVSjy7/bfqoRVTx6q9SbLq89Yh2rSbjbym8p4mHhaprElU8
8i7FhShL99SpGozHpVjb4nnukFidvc8pRZzw0rx559QZn0txWKjfOyJGndDX
OaXQeSYsMHqvznhdilCfk/MyV2iw+2YpimTy1vhumozfpTi0/0y2t60Wy2ul
Cv8f9AocqM14XgrdiY7dtqzVYfmtFC/zh72ZlazL+F4GM+PI8m2deizPleGA
z5E3egMMGO/LMGzWx5b7iv2l+a4MxZ/abzYNNWL8L0NUTOqE+DYjlvfK4L5z
69eAfcbMB2VwLB1q9E5mzPJfGfp1rSoKVpw39UMZVg3oX3++0JjlwTLoTHv3
M2aJMfNFGaxHNjrPfWDE8mEZZjbrRpY+MmT+KENP58ppv/0NWF4sg/Fj4eBp
qXrMJ2W47fusdM1dHZYfy+A1SbJS/S8t5hcx+u00TdjztzrLk2I0np/iP273
L1DfiNFgPu3A5phG0HwpRlezDbvGGbwH9Y8YrZJDpzeYikHzphjXHe7kPHUr
APWRGN7DzWfl9SkHzZ9irHq23GXiwdegfhLj5/hoXZ91H0DzqBiJkckjbSd/
AfWVGD1udXbMt6oDzadidN+rF5phWwfqLzFqxpy+8k3yBTSvirEvL9Ext+MT
qM8U37dAunzumo+g+VUCm+zjIxK0P4L6TYIhgxZsOD30E2ieleDrmgW3i8q/
gPpOgtOaUuc/eN9B860E/LXf+7y+Vw/qPwm07s6Z2uVDA2jelUA3Nkanfncj
qA8lOPsjKv7TwkbQ/CvB+oubQriFDaB+lGCZ9+YJFwK/w1RV0BLUxPBXv6n8
BOpLCXLWbH5/5MprLFHFRQksxHGrJOeFMFb5U4KNxR/PbLdLFiSp8rIEF1zX
xiSnVwgWqXyqmJ+eS/+CLzKBIW0Q6HUp1nzdkSegfi3HqF7vpAGKeyTN0+UI
8b4/6pGsGtS35ViTFmB7XfweNF+XY56p4IFDbh2ofxXPsQE27b/qQfN2Ob5G
HvvdIWoE9bHi/4syg8oMmkHzdzm85GTFqfRmUD+X4+zlplMZ5j9A83g56jTt
bLQsfrD3p+WAWD6/oawZNC4o6qjjt/bd5c2g/i5HzsQrO6IlTaB5vRzjHngN
6d21CdTnFTC4HNfiPrUR1OcV+DZjy9DkmQ2gPq/AsG0nJM496kF9XgGrF6VT
2nZ/A/V5BWT7ef4LenwB9XkFRq71NY11+sDe51YgWm9R4xefN6A+r0CzSerG
pn0yUJ9XQLrLP2zbp0JQn1cASbUOIebRoD6vwPsjO9UvPMsRUJ9XYOuRu4Xn
taQC6vMK/Fbrbax24JWA+rwCCcc/Jw65VyugPq+AWVDZ78GStwLq8wr03LTD
7Os/bwXU51LwzsTusM9/I6A+l+LxTauwzVdfCajPpdjZfnfUm8U1AupzKTJT
xp2QWEsF1OdSqC3wfhm5sVRAfS6F06nDj1q75wuoz6Vofjcg9MajNAH1uRTu
8ccy5RNiBNTnUrQF18/XP3QF1OdSfDmR8/P6zERQnyue83pmvvqWAupzKUbq
L3l7IfMxqM+laA0qunhqVRSoz6VouVjt2Ef0REB9LkXMoRUmPfaXCKjPpVhT
vX5otwcvBVRwlZBd/fO4od9nAfV5JaYfvygriGsSUJ9X4qn30M4+S9sF1OeV
6BNslLt+gyZHfV6JmeO9jtpZ6XDU55Uwfn5N/+1ULY76vFJxv7JI9C5X46jP
K9FU8POcsPSXgPpc8cz9obu7vEVA7z+VSPMOGP3nkWYBfd9RiY0zQx5svNsk
oPehSoRLTj+XdDQJ6PuPSqgFXtX6Z9IPAX1fV4k/tP0yA5b8FFCfV8JrT3hu
tNkvAfW5DKMqb4xrNusQUJ/L8CJAtHLXETWO+lyGwf3sL/ZtVeeoz2V4nga/
yZ6aHPW5DOOe5j4av0WLoz6X4Umwn0VosjZHfS6D4fHRk04a6XLU5zLUOY2K
vT9ej6M+lyHvi6Hz7lY9jvpcprjvP387/bgeR30uw9zIQYtafutw1OcyXNBf
MfRWqhZHfS5D96H7JpIlGhzFlQy7NBzCMyaqcdTnMhy9pn6woFe7gPpc8fz5
3jfxqTYB9XkVQmaYOu2U/BRQn1ehX4LRiGhxi4D6vAqlbt6hFmEtAupzxd8T
v74PE1sE1OdViPjTb8bLZT8F1OdV2F0R2jRwR6uA+rwKAwMjTd+3tAmoz6uQ
Wb3L4Izwt4D6vAqPa+J3zjDvFFCfV8Fc905K1Es1jvq8Cmu8J/3Tdb0GR31e
hUuahlvUR2px1OeK/88Nyts6WoejPq9S3Pc/673epsdRn1ehW6O7Z3OpAUd9
XoWOYJM5aqbGHPV5NXY75hf9XWDCUZ9XQ2MAL3BToilHfV6Nm34RGvMlphz1
eTV26m73mbzHlKM+r0ZYxdYPj6xNOerzajTv5l6evm/CUZ9XY+P86IDB/5pw
1OfV+LYp+IqDiwlHfV6NgJ+XkwvajDnq82rEVUwm/vXGHPV5NR4u8hr+zNCE
oz6vxgjNB9t7/WPCUZ9XoyJt8lGzVhOO+rwaqwojnAYZm3HU59Wo8npfNr/N
jKM+r4HfhZbBagstOOrzGhy8dkzUY7IVR31eg2X32j2SA6w56vMaoKrEfqOp
DUd9XoPRu2+NeefL46jPa2Dza0biLL4lR32uGH9//nbvSeYc9XkNJs7a480z
MOOoz2vgdv5KdEGECUd9XoNhDTqlwbXGHPV5DVZtdarUazbmqM9rcMvwx6X5
MSYcff1Tg+hjTeWJ+aYcxXMNZiysPv7zjhlH33/V4HafHbMXx5pz9H5cA/dY
/ytTBRYcfR8mx1VB8Px+rZYc9bkc4mslHX368zjqczmmD2x7de0va476XI6v
90MyO7OtOepzOVraBZIBOdYc9bkcWfobgyJHWXPU53J0l/me9F7G46jP5bDr
t3BnzTYrjvpcDh2NUWY1Dy056nM5xvcv/c05WnLU53Ks7ZVQV5xqwVGfy/H9
l2iAcK8FR30uR4J8W8SgcAuOTk8xXoeFc3GCBUd9LseYWteVh+0sOerzlzBv
7dk246kl9z/YKPa6
           "]]}, "Charting`Private`Tag#1"], 
        Annotation[{
          Directive[
           PointSize[0.004583333333333334], 
           RGBColor[0.880722, 0.611041, 0.142051], 
           AbsoluteThickness[2]], 
          Point[CompressedData["
1:eJw1mXdczd8fx5OWtG5p3XYqfLOyw7fXSXyRr+KbPVIR2TMjlVm2iIzKJgpp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           "]]}, "Charting`Private`Tag#2"]}}, <|
      "HighlightElements" -> <|
        "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
       "LayoutOptions" -> <|
        "PlotRange" -> {{0, 0.5}, {-7.070637221058215, 10.917938345533624`}}, 
         "Frame" -> {{False, False}, {False, False}}, 
         "AxesOrigin" -> {0, -7.070637221058215}, 
         "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
         "AspectRatio" -> GoldenRatio^(-1), "DefaultStyle" -> {
           Directive[
            PointSize[0.004583333333333334], 
            RGBColor[0.880722, 0.611041, 0.142051], 
            AbsoluteThickness[2]], 
           Directive[
            PointSize[0.004583333333333334], 
            RGBColor[0.368417, 0.506779, 0.709798], 
            AbsoluteThickness[2]]}, 
         "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
             Identity[
              Part[#, 1]], 
             Exp[
              Part[#, 2]]}& ), 
           "ScalingFunctions" -> {{Identity, Identity}, {Log, Exp}}|>, 
         "Primitives" -> {}, "GCFlag" -> False|>, 
       "Meta" -> <|
        "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
         ListLogPlot, "GroupHighlight" -> False|>|>, 
      "DynamicHighlight"]], {{}, {}}},
   AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
   Axes->{True, True},
   AxesLabel->{None, None},
   AxesOrigin->{0, -7.070637221058215},
   DisplayFunction->Identity,
   Frame->{{False, False}, {False, False}},
   FrameLabel->{{None, None}, {None, None}},
   FrameTicks->{{
      Charting`ScaledTicks[{Log, Exp}, {Log, Exp}, "Nice", WorkingPrecision -> 
       15.954589770191003`, RotateLabel -> 0], 
      Charting`ScaledFrameTicks[{Log, Exp}]}, {Automatic, Automatic}},
   GridLines->{None, None},
   GridLinesStyle->Directive[
     GrayLevel[0.5, 0.4]],
   Method->{
    "AxisPadding" -> Scaled[0.02], "DefaultBoundaryStyle" -> Automatic, 
     "DefaultGraphicsInteraction" -> {
      "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
       "Effects" -> {
        "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
         "Droplines" -> {
          "freeformCursorMode" -> True, 
           "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
     "DefaultMeshStyle" -> AbsolutePointSize[6], "DefaultPlotStyle" -> {
       Directive[
        RGBColor[0.368417, 0.506779, 0.709798], 
        AbsoluteThickness[2]], 
       Directive[
        RGBColor[0.880722, 0.611041, 0.142051], 
        AbsoluteThickness[2]], 
       Directive[
        RGBColor[0.560181, 0.691569, 0.194885], 
        AbsoluteThickness[2]], 
       Directive[
        RGBColor[0.922526, 0.385626, 0.209179], 
        AbsoluteThickness[2]], 
       Directive[
        RGBColor[0.528488, 0.470624, 0.701351], 
        AbsoluteThickness[2]], 
       Directive[
        RGBColor[0.772079, 0.431554, 0.102387], 
        AbsoluteThickness[2]], 
       Directive[
        RGBColor[0.363898, 0.618501, 0.782349], 
        AbsoluteThickness[2]], 
       Directive[
        RGBColor[1, 0.75, 0], 
        AbsoluteThickness[2]], 
       Directive[
        RGBColor[0.647624, 0.37816, 0.614037], 
        AbsoluteThickness[2]], 
       Directive[
        RGBColor[0.571589, 0.586483, 0.], 
        AbsoluteThickness[2]], 
       Directive[
        RGBColor[0.915, 0.3325, 0.2125], 
        AbsoluteThickness[2]], 
       Directive[
        RGBColor[0.40082222609352647`, 0.5220066643438841, 0.85], 
        AbsoluteThickness[2]], 
       Directive[
        RGBColor[0.9728288904374106, 0.621644452187053, 0.07336199581899142], 
        
        AbsoluteThickness[2]], 
       Directive[
        RGBColor[0.736782672705901, 0.358, 0.5030266573755369], 
        AbsoluteThickness[2]], 
       Directive[
        RGBColor[0.28026441037696703`, 0.715, 0.4292089322474965], 
        AbsoluteThickness[2]]}, "DomainPadding" -> Scaled[0.02], 
     "PointSizeFunction" -> "SmallPointSize", "RangePadding" -> Scaled[0.05], 
     "OptimizePlotMarkers" -> True, "IncludeHighlighting" -> "CurrentPoint", 
     "HighlightStyle" -> Automatic, "OptimizePlotMarkers" -> True, 
     "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
         Identity[
          Part[#, 1]], 
         Exp[
          Part[#, 2]]}& ), "CopiedValueFunction" -> ({
         Identity[
          Part[#, 1]], 
         Exp[
          Part[#, 2]]}& )}},
   PlotRange->{{0, 0.5}, {-7.070637221058215, 10.917938345533624`}},
   PlotRangeClipping->True,
   PlotRangePadding->{{
      Scaled[0.02], 
      Scaled[0.02]}, {
      Scaled[0.02], 
      Scaled[0.05]}},
   Ticks->FrontEndValueCache[{Automatic, 
      Charting`ScaledTicks[{Log, Exp}, {Log, Exp}, "Nice", WorkingPrecision -> 
       15.954589770191003`, RotateLabel -> 0]}, {
     Automatic, {{-4.605170185988091, 
        FormBox[
         TagBox[
          InterpretationBox[
           StyleBox["\"0.01\"", ShowStringCharacters -> False], 
           0.01`15.954589770191003, AutoDelete -> True], NumberForm[#, {
            DirectedInfinity[1], 2}]& ], TraditionalForm], {0.01, 0.}}, {0., 
        FormBox["1", TraditionalForm], {0.01, 0.}}, {4.605170185988092, 
        FormBox["100", TraditionalForm], {0.01, 0.}}, {9.210340371976184, 
        FormBox[
         TemplateBox[{"10", "4"}, "Superscript", SyntaxForm -> 
          SuperscriptBox], TraditionalForm], {0.01, 0.}}, {-9.210340371976182, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-6.907755278982137, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-2.3025850929940455`, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       2.302585092994046, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       6.907755278982137, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       11.512925464970229`, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       13.815510557964274`, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}}}]], 
  TraditionalForm]], "Output",
 CellChangeTimes->{3.991966860345586*^9, 3.992492829753664*^9, 
  3.9924936178702183`*^9, 3.992494560518833*^9},
 CellLabel->"Out[66]=",ExpressionUUID->"36ba0a86-3c23-420c-85fe-468efd3b1a42"]
}, Open  ]],

Cell[TextData[{
 "For fast computation it is better to perform evaluation of all integrals ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["f", "ij"], TraditionalForm]],ExpressionUUID->
  "16283831-e589-4f6f-b2ca-4c9ea14e15a6"],
 " in one loop. We implemented this, but did not add these functions since \
the modifications are straightforward."
}], "Text",
 CellChangeTimes->{{3.991974588026919*^9, 3.99197469211959*^9}, {
   3.991974790538212*^9, 3.991974813524569*^9}, 
   3.991974889221876*^9},ExpressionUUID->"0fdbde32-5e26-42dc-be94-\
ebacf74887ec"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"vars", "=", 
   RowBox[{"{", 
    RowBox[{"A1x", ",", "A1y", ",", "A2x", ",", "A2y"}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"ppoly1", "=", 
   RowBox[{"FlatCollect", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{
         FractionBox[
          SuperscriptBox["\[Xi]1", "2"], "2"], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"A1y", " ", "-", " ", "A2y"}], ")"}], "2"]}]}], ")"}], 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{
         FractionBox[
          SuperscriptBox["\[Xi]1", "2"], "2"], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"A1x", " ", "-", " ", "A2x"}], ")"}], "2"]}]}], ")"}]}], 
     ",", "vars"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rr1", "=", 
   RowBox[{"Collect", "[", 
    RowBox[{
     RowBox[{"Total", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"#", "[", 
          RowBox[{"[", "2", "]"}], "]"}], "*", 
         RowBox[{"(", 
          RowBox[{"F", "@@", 
           RowBox[{
            RowBox[{"#", "[", 
             RowBox[{"[", "1", "]"}], "]"}], "[", 
            RowBox[{"[", 
             RowBox[{"1", ";;", "2"}], "]"}], "]"}]}], ")"}], 
         RowBox[{"(", 
          RowBox[{"FF", "@@", 
           RowBox[{
            RowBox[{"#", "[", 
             RowBox[{"[", "1", "]"}], "]"}], "[", 
            RowBox[{"[", 
             RowBox[{"3", ";;", "4"}], "]"}], "]"}]}], ")"}]}], "&"}], "/@", 
       RowBox[{"CoefficientRules", "[", 
        RowBox[{"ppoly1", ",", "vars"}], "]"}]}], "]"}], ",", "\[Xi]1", ",", 
     "Simplify"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"ppoly2", "=", 
   RowBox[{"FlatCollect", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{
         FractionBox[
          SuperscriptBox["\[Xi]1", "2"], "2"], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"A1y", " ", "-", " ", "A2y"}], ")"}], "2"]}]}], ")"}], 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{
         FractionBox[
          SuperscriptBox["\[Xi]1", "2"], "2"], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"A1x", " ", "-", " ", "A2x"}], ")"}], "2"]}]}], ")"}]}], 
     ",", "vars"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rr2", "=", 
   RowBox[{"Collect", "[", 
    RowBox[{
     RowBox[{"Total", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"#", "[", 
          RowBox[{"[", "2", "]"}], "]"}], "*", 
         RowBox[{"(", 
          RowBox[{"G", "@@", 
           RowBox[{
            RowBox[{"#", "[", 
             RowBox[{"[", "1", "]"}], "]"}], "[", 
            RowBox[{"[", 
             RowBox[{"1", ";;", "2"}], "]"}], "]"}]}], ")"}], 
         RowBox[{"(", 
          RowBox[{"GG", "@@", 
           RowBox[{
            RowBox[{"#", "[", 
             RowBox[{"[", "1", "]"}], "]"}], "[", 
            RowBox[{"[", 
             RowBox[{"3", ";;", "4"}], "]"}], "]"}]}], ")"}]}], "&"}], "/@", 
       RowBox[{"CoefficientRules", "[", 
        RowBox[{"ppoly2", ",", "vars"}], "]"}]}], "]"}], ",", "\[Xi]1", ",", 
     "Simplify"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ppoly3", "=", 
   RowBox[{"FlatCollect", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{
         FractionBox[
          SuperscriptBox["\[Xi]1", "2"], "2"], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"A1y", " ", "-", " ", "A2x"}], ")"}], "2"]}]}], ")"}], 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{
         FractionBox[
          SuperscriptBox["\[Xi]1", "2"], "2"], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"A1x", " ", "-", " ", "A2y"}], ")"}], "2"]}]}], ")"}]}], 
     ",", "vars"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rr3", "=", 
   RowBox[{"Collect", "[", 
    RowBox[{
     RowBox[{"Total", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"#", "[", 
          RowBox[{"[", "2", "]"}], "]"}], "*", 
         RowBox[{"(", 
          RowBox[{"F", "@@", 
           RowBox[{
            RowBox[{"#", "[", 
             RowBox[{"[", "1", "]"}], "]"}], "[", 
            RowBox[{"[", 
             RowBox[{"1", ";;", "2"}], "]"}], "]"}]}], ")"}], 
         RowBox[{"(", 
          RowBox[{"GG", "@@", 
           RowBox[{
            RowBox[{"#", "[", 
             RowBox[{"[", "1", "]"}], "]"}], "[", 
            RowBox[{"[", 
             RowBox[{"3", ";;", "4"}], "]"}], "]"}]}], ")"}]}], "&"}], "/@", 
       RowBox[{"CoefficientRules", "[", 
        RowBox[{"ppoly3", ",", "vars"}], "]"}]}], "]"}], ",", "\[Xi]1", ",", 
     "Simplify"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"WW", "[", 
   RowBox[{
   "\[Omega]1_", ",", "\[Omega]2_", ",", "NN_", ",", "\[Theta]\[Theta]1x_", 
    ",", "\[Theta]\[Theta]1y_", ",", "\[Theta]\[Theta]2x_", ",", 
    "\[Theta]\[Theta]2y_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"allIndices", ",", "fVals", ",", "gVals", ",", "rules"}], "}"}], 
    ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"allIndices", "=", 
      RowBox[{"Flatten", "[", 
       RowBox[{
        RowBox[{"Outer", "[", 
         RowBox[{"List", ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1", ",", "2"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1", ",", "2"}], "}"}]}], "]"}], ",", "1"}], 
       "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"fVals", "=", 
      RowBox[{
       RowBox[{
        RowBox[{"cf1", "[", 
         RowBox[{"\[Tau]", ",", "NN", ",", "\[Omega]1", ",", "\[Omega]2", ",", 
          RowBox[{"#", "[", 
           RowBox[{"[", "1", "]"}], "]"}], ",", 
          RowBox[{"#", "[", 
           RowBox[{"[", "2", "]"}], "]"}], ",", "\[CurlyEpsilon]", ",", "m", 
          ",", "\[Omega]0", ",", "\[Theta]\[Theta]1x", ",", 
          "\[Theta]\[Theta]1y", ",", "\[Theta]\[Theta]2x", ",", 
          "\[Theta]\[Theta]2y", ",", "\[Xi]"}], "]"}], "&"}], "/@", 
       "allIndices"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"gVals", "=", 
      RowBox[{
       RowBox[{
        RowBox[{"cf2", "[", 
         RowBox[{"\[Tau]", ",", "NN", ",", "\[Omega]1", ",", "\[Omega]2", ",", 
          RowBox[{"#", "[", 
           RowBox[{"[", "1", "]"}], "]"}], ",", 
          RowBox[{"#", "[", 
           RowBox[{"[", "2", "]"}], "]"}], ",", "\[CurlyEpsilon]", ",", "m", 
          ",", "\[Omega]0", ",", "\[Theta]\[Theta]1x", ",", 
          "\[Theta]\[Theta]1y", ",", "\[Theta]\[Theta]2x", ",", 
          "\[Theta]\[Theta]2y", ",", "\[Xi]"}], "]"}], "&"}], "/@", 
       "allIndices"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"fVals", "=", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"#", "[", 
          RowBox[{"[", "1", "]"}], "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"#", "[", 
           RowBox[{"[", "2", "]"}], "]"}]}]}], "&"}], "/@", "fVals"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"gVals", "=", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"#", "[", 
          RowBox[{"[", "1", "]"}], "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"#", "[", 
           RowBox[{"[", "2", "]"}], "]"}]}]}], "&"}], "/@", "gVals"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"CfVals", "=", 
      RowBox[{"Conjugate", "[", "fVals", "]"}]}], ";", "\[IndentingNewLine]", 
     
     RowBox[{"CgVals", "=", 
      RowBox[{"Conjugate", "[", "gVals", "]"}]}], ";", "\[IndentingNewLine]", 
     
     RowBox[{"rules", "=", 
      RowBox[{"Join", "[", 
       RowBox[{
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"F", "[", 
            RowBox[{
             RowBox[{"allIndices", "[", 
              RowBox[{"[", 
               RowBox[{"i", ",", "1"}], "]"}], "]"}], ",", 
             RowBox[{"allIndices", "[", 
              RowBox[{"[", 
               RowBox[{"i", ",", "2"}], "]"}], "]"}]}], "]"}], "->", 
           RowBox[{"fVals", "[", 
            RowBox[{"[", "i", "]"}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", 
            RowBox[{"Length", "[", "allIndices", "]"}]}], "}"}]}], "]"}], ",", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"FF", "[", 
            RowBox[{
             RowBox[{"allIndices", "[", 
              RowBox[{"[", 
               RowBox[{"i", ",", "1"}], "]"}], "]"}], ",", 
             RowBox[{"allIndices", "[", 
              RowBox[{"[", 
               RowBox[{"i", ",", "2"}], "]"}], "]"}]}], "]"}], "->", 
           RowBox[{"CfVals", "[", 
            RowBox[{"[", "i", "]"}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", 
            RowBox[{"Length", "[", "allIndices", "]"}]}], "}"}]}], "]"}], ",", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"G", "[", 
            RowBox[{
             RowBox[{"allIndices", "[", 
              RowBox[{"[", 
               RowBox[{"i", ",", "1"}], "]"}], "]"}], ",", 
             RowBox[{"allIndices", "[", 
              RowBox[{"[", 
               RowBox[{"i", ",", "2"}], "]"}], "]"}]}], "]"}], "->", 
           RowBox[{"gVals", "[", 
            RowBox[{"[", "i", "]"}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", 
            RowBox[{"Length", "[", "allIndices", "]"}]}], "}"}]}], "]"}], ",", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"GG", "[", 
            RowBox[{
             RowBox[{"allIndices", "[", 
              RowBox[{"[", 
               RowBox[{"i", ",", "1"}], "]"}], "]"}], ",", 
             RowBox[{"allIndices", "[", 
              RowBox[{"[", 
               RowBox[{"i", ",", "2"}], "]"}], "]"}]}], "]"}], "->", 
           RowBox[{"CgVals", "[", 
            RowBox[{"[", "i", "]"}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", 
            RowBox[{"Length", "[", "allIndices", "]"}]}], "}"}]}], "]"}]}], 
       "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         FractionBox[
          RowBox[{
           SuperscriptBox["\[Alpha]", "2"], 
           SuperscriptBox["m", "4"], " ", "\[Omega]1", " ", "\[Omega]2"}], 
          RowBox[{"256", 
           SuperscriptBox["\[Pi]", "4"], 
           SuperscriptBox["\[CurlyEpsilon]", "4"], 
           SuperscriptBox["\[Omega]0", "4"]}]], 
         RowBox[{"(", " ", 
          RowBox[{"rr1", "+", " ", "rr2", "+", " ", 
           RowBox[{"2", "rr3"}]}], ")"}]}], "/.", " ", "rules"}], "/.", " ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"\[Xi]1", "->", "\[Xi]"}], ",", 
         RowBox[{"\[Omega]\[Omega]1", "->", "\[Omega]1"}], ",", 
         RowBox[{"\[Theta]\[Theta]\[Theta]2x", "->", "\[Theta]\[Theta]2x"}], 
         ",", 
         RowBox[{"\[Theta]\[Theta]\[Theta]1x", "->", "\[Theta]\[Theta]1x"}], 
         ",", 
         RowBox[{"\[Theta]\[Theta]\[Theta]2y", "->", "\[Theta]\[Theta]2y"}], 
         ",", 
         RowBox[{"\[Theta]\[Theta]\[Theta]1y", "->", "\[Theta]\[Theta]1y"}]}],
         "}"}]}], "//", "Re"}]}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "This", " ", "module", " ", "constructs", " ", "the", " ", "differential",
      " ", "probabilities", " ", "for", " ", "nonlinear", " ", "double", " ", 
     "Compton", " ", "scattering", " ", "in", " ", "an", " ", "alternative", 
     " ", "gauge"}], ",", 
    RowBox[{"corresponding", " ", "to", " ", 
     RowBox[{"Eq", ".", 
      RowBox[{"(", "37", ")"}]}], " ", "in", " ", "the", " ", 
     RowBox[{"paper", ".", "Unlike"}], " ", "the", " ", "small\:2011angle", 
     " ", "version"}], ",", 
    RowBox[{
    "this", " ", "implementation", " ", "is", " ", "general", " ", "and", " ",
      "works", " ", "for", " ", "arbitrary", " ", "kinematics"}], ",", 
    RowBox[{
    "provided", " ", "that", " ", "the", " ", "correct", " ", "phase", " ", 
     "functions", " ", "are", " ", 
     RowBox[{"supplied", ".", " ", "The"}], " ", "key", " ", "feature", " ", 
     "of", " ", "makeCf2d", 
     RowBox[{"(", 
      RowBox[{
      "which", " ", "computes", " ", "the", " ", "integrals", " ", "f_ij", 
       " ", "and", " ", "g_ij"}], ")"}], " ", "is", " ", "that", " ", "it", 
     " ", "can", " ", "evaluate", " ", "these", " ", "integrals", " ", "for", 
     " ", "any", " ", "arbitrary", " ", "phase", " ", "function", " ", 
     "passed", " ", "by", " ", "the", " ", "user", " ", "as", " ", "an", " ", 
     
     RowBox[{"argument", ".", "This"}], " ", "makes", " ", "the", " ", 
     "present", " ", "code", " ", "flexible", " ", "and", " ", "applicable", 
     " ", "to", " ", "any", " ", "kinematical", " ", "configuration", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"e", ".", "g", ".", "non\:2011head\:2011on"}], " ", 
         "collisions"}], ",", 
        RowBox[{"arbitrary", " ", "electron", " ", "energy"}], ",", 
        RowBox[{"etc", "."}]}], ")"}], ".", " ", "Note"}], " ", "that", " ", 
     "this", " ", "general", " ", "version", " ", "is", " ", "slower", " ", 
     "than", " ", "the", " ", "small\:2011angle", " ", "one"}], ",", " ", 
    RowBox[{
    "but", " ", "it", " ", "is", " ", "intended", " ", "for", " ", 
     "exploratory", " ", "studies", " ", "beyond", " ", "the", " ", 
     "collinear", " ", 
     RowBox[{"limit", "."}]}]}], "*)"}]}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.991286994361372*^9, 3.991287124550684*^9}, {
   3.991287314675262*^9, 3.991287387649796*^9}, {3.991287421693944*^9, 
   3.991287449700111*^9}, {3.9912876165382023`*^9, 3.9912877201669397`*^9}, {
   3.991287779410082*^9, 3.991287794231318*^9}, {3.9913490090718813`*^9, 
   3.99134906820691*^9}, {3.991349290147677*^9, 3.9913493426463614`*^9}, 
   3.991349513711738*^9, {3.991967120080325*^9, 3.9919671787870092`*^9}, {
   3.992486512056485*^9, 3.992486598430791*^9}, {3.992486631191571*^9, 
   3.992486778516128*^9}, 3.992487103759016*^9, {3.992487406737878*^9, 
   3.99248741563694*^9}, {3.99248746217133*^9, 3.992487464525186*^9}, {
   3.9924883365423603`*^9, 3.992488351550116*^9}, {3.992490859573044*^9, 
   3.992490906084087*^9}, {3.9924911293402653`*^9, 3.9924911445888147`*^9}, {
   3.992491568156928*^9, 3.9924915798847237`*^9}, {3.992491617387594*^9, 
   3.992491800829102*^9}, {3.992491844157054*^9, 3.9924918569967937`*^9}, {
   3.992491920998135*^9, 3.9924919614535713`*^9}, {3.992492079200053*^9, 
   3.992492169645422*^9}, 3.9924925294921713`*^9, {3.9924925800948973`*^9, 
   3.99249259744596*^9}, 3.992493031306164*^9, {3.992494127025338*^9, 
   3.992494176281096*^9}, 3.992494366636297*^9},
 CellLabel->"In[67]:=",ExpressionUUID->"96aa24ab-956b-44d1-970a-86607dda7218"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"W", "[", 
  RowBox[{
   RowBox[{
    FractionBox["1", "100"], "\[CurlyEpsilon]"}], ",", 
   RowBox[{
    FractionBox["2", "100"], "\[CurlyEpsilon]"}], ",", "1000", ",", 
   FractionBox["m", 
    RowBox[{"4", " ", "\[CurlyEpsilon]"}]], ",", 
   FractionBox["m", 
    RowBox[{"2", "\[CurlyEpsilon]"}]], ",", 
   FractionBox["m", 
    RowBox[{"3", "\[CurlyEpsilon]"}]], ",", 
   FractionBox[
    RowBox[{" ", "m"}], 
    RowBox[{"\[Pi]", " ", "\[CurlyEpsilon]"}]]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"WW", "[", 
   RowBox[{
    RowBox[{
     FractionBox["1", "100"], "\[CurlyEpsilon]"}], ",", 
    RowBox[{
     FractionBox["2", "100"], "\[CurlyEpsilon]"}], ",", "1000", ",", 
    FractionBox["m", 
     RowBox[{"4", " ", "\[CurlyEpsilon]"}]], ",", 
    FractionBox["m", 
     RowBox[{"2", "\[CurlyEpsilon]"}]], ",", 
    FractionBox["m", 
     RowBox[{"3", "\[CurlyEpsilon]"}]], ",", 
    FractionBox[
     RowBox[{" ", "m"}], 
     RowBox[{"\[Pi]", " ", "\[CurlyEpsilon]"}]]}], "]"}], 
  RowBox[{"(*", 
   RowBox[{
   "Both", " ", "version", " ", "have", " ", "the", " ", "same", " ", 
    "result"}], "*)"}]}]}], "Input",
 CellChangeTimes->{{3.992487225540017*^9, 3.992487253274501*^9}, 
   3.992487373941292*^9, {3.99248838398099*^9, 3.99248840139286*^9}, {
   3.992488801177952*^9, 3.9924888020811243`*^9}, {3.992490916379942*^9, 
   3.992490917874909*^9}, {3.992491106036212*^9, 3.992491107322783*^9}, {
   3.9924918753053417`*^9, 3.992491902659556*^9}, {3.992492614167055*^9, 
   3.992492628739992*^9}, {3.9924930363591213`*^9, 3.992493038141848*^9}},
 CellLabel->"In[75]:=",ExpressionUUID->"59e79254-f4e1-42f9-bcfb-00a502667d9f"],

Cell[BoxData[
 FormBox["126.06790473642117`", TraditionalForm]], "Output",
 CellChangeTimes->{
  3.992486797628549*^9, 3.9924871067836943`*^9, {3.99248724068699*^9, 
   3.992487253759428*^9}, 3.99248732236919*^9, 3.9924873786410503`*^9, 
   3.9924874175759172`*^9, 3.992488354247108*^9, {3.992488387031497*^9, 
   3.992488402113209*^9}, 3.992488679110475*^9, 3.992488755406166*^9, {
   3.992488791129434*^9, 3.9924888028522053`*^9}, 3.992490874119793*^9, {
   3.992490909285997*^9, 3.99249091868752*^9}, {3.992491100474918*^9, 
   3.992491107832861*^9}, {3.992491880666573*^9, 3.992491904231608*^9}, 
   3.992493038661146*^9, 3.992493492747499*^9, 3.9924945657477217`*^9},
 CellLabel->"Out[75]=",ExpressionUUID->"c6d995e0-c902-4c3a-934b-b84f647269fe"],

Cell[BoxData[
 FormBox["125.82679428077475`", TraditionalForm]], "Output",
 CellChangeTimes->{
  3.992486797628549*^9, 3.9924871067836943`*^9, {3.99248724068699*^9, 
   3.992487253759428*^9}, 3.99248732236919*^9, 3.9924873786410503`*^9, 
   3.9924874175759172`*^9, 3.992488354247108*^9, {3.992488387031497*^9, 
   3.992488402113209*^9}, 3.992488679110475*^9, 3.992488755406166*^9, {
   3.992488791129434*^9, 3.9924888028522053`*^9}, 3.992490874119793*^9, {
   3.992490909285997*^9, 3.99249091868752*^9}, {3.992491100474918*^9, 
   3.992491107832861*^9}, {3.992491880666573*^9, 3.992491904231608*^9}, 
   3.992493038661146*^9, 3.992493492747499*^9, 3.9924945657506037`*^9},
 CellLabel->"Out[76]=",ExpressionUUID->"2c12839d-60c9-4cfe-822e-2d28e48cebbf"]
}, Open  ]]
},
WindowSize->{1536, 819},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
FrontEndVersion->"13.3 for Linux x86 (64-bit) (June 3, 2023)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"4c0d475f-33dc-47cc-abdd-b444da082ce0"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 1367, 34, 104, "Text",ExpressionUUID->"ed4395db-3a4d-4f50-80ee-e7e84eb9426f"],
Cell[1928, 56, 1836, 46, 115, "Input",ExpressionUUID->"9e5bfa73-6c06-4ee2-832b-e1f2a75a48c7",
 InitializationCell->True],
Cell[3767, 104, 8044, 219, 329, "Input",ExpressionUUID->"dedcae93-4f94-4956-b326-8267e66a49ea",
 InitializationCell->True],
Cell[11814, 325, 2550, 66, 226, "Input",ExpressionUUID->"46498603-bf22-4eec-8717-f66c83b4f720",
 InitializationCell->True],
Cell[14367, 393, 3171, 62, 327, "Input",ExpressionUUID->"378535a2-18b9-4c13-96b0-354218db90d0",
 InitializationCell->True],
Cell[17541, 457, 7650, 149, 1616, "Input",ExpressionUUID->"91745fee-f85a-44ad-87ad-ed9c895db472",
 InitializationCell->True],
Cell[25194, 608, 747, 16, 66, "Input",ExpressionUUID->"67b16cd6-4f1b-4358-a5f9-59251712fb3b",
 InitializationCell->True],
Cell[25944, 626, 9219, 190, 327, "Input",ExpressionUUID->"3ba4e53f-4b48-4084-b26b-b176b318c57e",
 InitializationCell->True],
Cell[CellGroupData[{
Cell[35188, 820, 6284, 144, 244, "Input",ExpressionUUID->"66a6edf4-c22f-43a0-b4a0-019cc34f546a"],
Cell[41475, 966, 548, 10, 32, "Output",ExpressionUUID->"153e4977-a66c-481f-998e-0ca3033848e9"]
}, Open  ]],
Cell[42038, 979, 31487, 847, 1073, "Input",ExpressionUUID->"d3995fe8-c338-423a-8ed6-6762928401c6",
 InitializationCell->True],
Cell[CellGroupData[{
Cell[73550, 1830, 2983, 75, 185, "Input",ExpressionUUID->"95821181-bf9d-4202-abb9-b31c6c0da37f"],
Cell[76536, 1907, 31497, 579, 242, "Output",ExpressionUUID->"5e68c440-1e45-4698-871b-453abcaa4f85"],
Cell[108036, 2488, 59885, 1067, 238, "Output",ExpressionUUID->"36ba0a86-3c23-420c-85fe-468efd3b1a42"]
}, Open  ]],
Cell[167936, 3558, 552, 12, 35, "Text",ExpressionUUID->"0fdbde32-5e26-42dc-be94-ebacf74887ec"],
Cell[168491, 3572, 15043, 386, 627, "Input",ExpressionUUID->"96aa24ab-956b-44d1-970a-86607dda7218",
 InitializationCell->True],
Cell[CellGroupData[{
Cell[183559, 3962, 1680, 43, 104, "Input",ExpressionUUID->"59e79254-f4e1-42f9-bcfb-00a502667d9f"],
Cell[185242, 4007, 751, 11, 32, "Output",ExpressionUUID->"c6d995e0-c902-4c3a-934b-b84f647269fe"],
Cell[185996, 4020, 751, 11, 32, "Output",ExpressionUUID->"2c12839d-60c9-4cfe-822e-2d28e48cebbf"]
}, Open  ]]
}
]
*)



==> anc/Single_Compton.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    344182,       6120]
NotebookOptionsPosition[    341973,       6076]
NotebookOutlinePosition[    342361,       6092]
CellTagsIndexPosition[    342318,       6089]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[TextData[{
 "There are two differences in comparison with article:\nFirst, we use \
variable x=\[Omega]0 \[Phi].\[LineSeparator]Second, since the electron charge \
is negative (e=-|e|), we use photon angle \[Theta]x,\[Theta]y instead of ",
 Cell[BoxData[
  SubscriptBox["\[Theta]", "pk"]], "Input",ExpressionUUID->
  "3761d792-6c5b-4583-a074-a76657c727bd"],
 " to compensate it. In fact if the electron counterpropagates the laser \
pulse ",
 Cell[BoxData[
  SubscriptBox["\[Theta]", "p"]], "Input",ExpressionUUID->
  "c005f417-aced-4df3-8065-2a93cec8301b"],
 "=0 and ",
 Cell[BoxData[
  SubscriptBox["\[Theta]", "pk"]], "Input",ExpressionUUID->
  "a1c53d50-a910-4bed-9aad-3e9bafd7402c"],
 "=",
 Cell[BoxData[
  SubscriptBox["\[Theta]", "p"]], "Input",ExpressionUUID->
  "45d84bbe-0e9c-472a-84b4-a3e9c11fefc6"],
 "-",
 Cell[BoxData[
  RowBox[{
   SubscriptBox["\[Theta]", "k"], "=", 
   RowBox[{"-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"\[Theta]x", ",", "\[Theta]y"}], ")"}], "."}]}]}]], "Input",
  ExpressionUUID->"31e105e3-64ff-406d-a7ca-93a83a8cedb5"],
 " This sign compensates for the sigh of the electron charge."
}], "Text",
 CellChangeTimes->{{3.991960341521776*^9, 3.991960467855722*^9}, {
  3.991960504808981*^9, 3.991960786175885*^9}, {3.991960906855649*^9, 
  3.991961070185234*^9}},ExpressionUUID->"ed4395db-3a4d-4f50-80ee-\
e7e84eb9426f"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"A", "[", "x_", "]"}], "=", 
    RowBox[{
     RowBox[{"Cos", "[", "x", "]"}], 
     SuperscriptBox[
      RowBox[{"Cos", "[", 
       FractionBox[
        RowBox[{"\[Pi]", " ", "x"}], 
        RowBox[{"2", " ", "\[Tau]"}]], "]"}], "2"]}]}], " ", ";"}], 
  RowBox[{"(*", 
   RowBox[{"Laser", " ", "field", " ", "vector", " ", "potential"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"linA", "[", "x_", "]"}], "=", 
   RowBox[{"Integrate", "[", 
    RowBox[{
     RowBox[{"A", "[", 
      StyleBox["xx",
       FontWeight->"Plain"], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"xx", ",", "0", ",", "x"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"sqA", "[", "x_", "]"}], "=", 
   RowBox[{"Integrate", "[", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"A", "[", "xx", "]"}], "2"], ",", 
     RowBox[{"{", 
      RowBox[{"xx", ",", "0", ",", "x"}], "}"}]}], "]"}]}], ";"}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.879358325928293*^9, 3.879358325984621*^9}, {
   3.87935850349469*^9, 3.8793585077078037`*^9}, {3.8793585619852047`*^9, 
   3.8793586732286663`*^9}, {3.879358717913126*^9, 3.8793587338398333`*^9}, {
   3.879359988273937*^9, 3.879359988628449*^9}, 3.879376297677115*^9, {
   3.8793763780384283`*^9, 3.8793763877663803`*^9}, {3.879588455872208*^9, 
   3.879588463528776*^9}, {3.879883471286283*^9, 3.879883530082714*^9}, 
   3.991892396891021*^9, {3.9919572046728563`*^9, 3.991957207282523*^9}, {
   3.991957240056674*^9, 3.991957240497716*^9}, {3.991957273307946*^9, 
   3.991957274027359*^9}, {3.991960471048476*^9, 3.991960491624217*^9}, {
   3.9919612566696167`*^9, 3.991961270184127*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"9e5bfa73-6c06-4ee2-832b-e1f2a75a48c7"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"fasefactor", "=", 
   FractionBox[
    RowBox[{"\[Omega]", " ", 
     SuperscriptBox["m", "2"]}], 
    RowBox[{"4", " ", "\[CurlyEpsilon]", " ", 
     RowBox[{"(", 
      RowBox[{"\[CurlyEpsilon]", "-", "\[Omega]"}], ")"}], " ", 
     "\[Omega]0"}]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"fasefactorS", "=", 
   FractionBox[
    RowBox[{"\[Omega]", " ", 
     SuperscriptBox["m", "2"]}], 
    RowBox[{"4", " ", 
     SuperscriptBox["\[CurlyEpsilon]", "2"], " ", "\[Omega]0"}]]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"\[CapitalPhi]", "[", "T_", "]"}], "=", 
    RowBox[{"fasefactor", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"T", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          FractionBox[
           RowBox[{
            SuperscriptBox["\[CurlyEpsilon]", "2"], 
            RowBox[{"(", " ", 
             RowBox[{
              SuperscriptBox["\[Theta]x", "2"], "+", 
              SuperscriptBox["\[Theta]y", "2"]}], ")"}]}], 
           SuperscriptBox["m", "2"]]}], ")"}]}], "-", 
       RowBox[{"2", 
        FractionBox["\[CurlyEpsilon]", "m"], " ", "\[Theta]x", " ", "\[Xi]", "  ", 
        RowBox[{"linA", "[", "T", "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["\[Xi]", "2"], 
        RowBox[{"sqA", "[", "T", "]"}]}]}], ")"}]}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{"exact", " ", "phase"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"\[CapitalPhi]C", "[", "T_", "]"}], "=", 
    RowBox[{"fasefactorS", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"T", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          FractionBox[
           RowBox[{
            SuperscriptBox["\[CurlyEpsilon]", "2"], 
            RowBox[{"(", " ", 
             RowBox[{
              SuperscriptBox["\[Theta]x", "2"], "+", 
              SuperscriptBox["\[Theta]y", "2"]}], ")"}]}], 
           SuperscriptBox["m", "2"]]}], ")"}]}], "-", 
       RowBox[{"2", 
        FractionBox["\[CurlyEpsilon]", "m"], " ", "\[Theta]x", " ", "\[Xi]", "  ", 
        RowBox[{"linA", "[", "T", "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["\[Xi]", "2"], 
        RowBox[{"sqA", "[", "T", "]"}]}]}], ")"}]}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{"classical", " ", "phase"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"v", "=", 
   RowBox[{"D", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"\[CapitalPhi]", "[", "T", "]"}], "/.", 
      RowBox[{"\[Xi]", "->", "0"}]}], ",", "T"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"vC", "=", 
   RowBox[{"D", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"\[CapitalPhi]C", "[", "T", "]"}], "/.", 
      RowBox[{"\[Xi]", "->", "0"}]}], ",", "T"}], "]"}]}], ";"}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.8793788400572777`*^9, 3.879378885393256*^9}, {
   3.879378918428578*^9, 3.879379146805287*^9}, {3.879379263296672*^9, 
   3.879379266224165*^9}, {3.879379477774983*^9, 3.87937948629528*^9}, {
   3.879379535852742*^9, 3.879379536339519*^9}, {3.879379633622838*^9, 
   3.879379652263254*^9}, {3.879379726767211*^9, 3.879379728279591*^9}, {
   3.8793799782498093`*^9, 3.8793799785367393`*^9}, {3.879588236165628*^9, 
   3.8795882707826242`*^9}, {3.879588487159268*^9, 3.8795885450733*^9}, {
   3.8795892506809177`*^9, 3.879589286562085*^9}, {3.879589361008794*^9, 
   3.879589425859975*^9}, {3.8796236915147467`*^9, 3.8796237243367147`*^9}, {
   3.879623776351919*^9, 3.879623817999165*^9}, 3.8796439549986134`*^9, {
   3.879644332584496*^9, 3.879644338021655*^9}, {3.8796447011496553`*^9, 
   3.879644702267185*^9}, 3.87964483540726*^9, {3.8796448687579393`*^9, 
   3.879644885500922*^9}, {3.8796465943564157`*^9, 3.879646599555834*^9}, {
   3.87988390899476*^9, 3.8798839704285383`*^9}, {3.8798840224148073`*^9, 
   3.879884062531708*^9}, {3.879884201086775*^9, 3.879884222688231*^9}, {
   3.8798849737552013`*^9, 3.879884987472631*^9}, 3.87997905016184*^9, {
   3.884056816337735*^9, 3.8840568441554127`*^9}, {3.991892358593293*^9, 
   3.991892359355137*^9}, {3.991957331004332*^9, 3.991957386410502*^9}, {
   3.991961232135558*^9, 3.991961250638753*^9}, {3.991962176934679*^9, 
   3.9919621818397284`*^9}, {3.99196247529454*^9, 3.991962475598331*^9}, 
   3.991963145106429*^9, {3.991963454495205*^9, 3.991963455198352*^9}},
 CellLabel->"In[4]:=",ExpressionUUID->"dedcae93-4f94-4956-b326-8267e66a49ea"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Crule", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Omega]0", "->", "omega0"}], ",", 
     RowBox[{"\[Omega]", "->", "omega"}], ",", 
     RowBox[{"\[Tau]", "->", "tau"}], ",", 
     RowBox[{"\[CurlyEpsilon]", "->", "epsilon"}], ",", 
     RowBox[{"\[Theta]x", "->", "thetax"}], ",", 
     RowBox[{"\[Theta]y", "->", "thetay"}], ",", 
     RowBox[{"\[Xi]", "->", "xi"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Phi1", "[", "x_", "]"}], "=", 
   RowBox[{
    RowBox[{"\[CapitalPhi]", "[", "x", "]"}], "/.", "Crule"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"PhiC1", "[", "x_", "]"}], "=", 
   RowBox[{
    RowBox[{"\[CapitalPhi]C", "[", "x", "]"}], "/.", "Crule"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Alaser1", "[", "x_", "]"}], "=", 
   RowBox[{
    RowBox[{"A", "[", "x", "]"}], "/.", "Crule"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"v1", "=", 
   RowBox[{"v", "/.", "Crule"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"vC1", "=", 
   RowBox[{"vC", "/.", "Crule"}]}], ";"}], "\[IndentingNewLine]"}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.991892520608301*^9, 3.991892651204213*^9}, {
  3.9918927275787477`*^9, 3.99189274529883*^9}, {3.9919569485423403`*^9, 
  3.99195705230541*^9}, {3.991957104129277*^9, 3.991957130129136*^9}, {
  3.9919573489863863`*^9, 3.991957376945725*^9}, {3.991961223281253*^9, 
  3.991961224166518*^9}, {3.9919621650246983`*^9, 3.9919621747679377`*^9}},
 CellLabel->"In[10]:=",ExpressionUUID->"46498603-bf22-4eec-8717-f66c83b4f720"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Omega]0", "=", 
   FractionBox[
    RowBox[{"155", " ", "1000"}], 
    RowBox[{"100", " ", "511", " ", 
     SuperscriptBox["10", "6"]}]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CurlyEpsilon]", "=", 
   SuperscriptBox["10", "4"]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"m", "=", "1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Xi]", "=", "1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Theta]xx", "=", 
   RowBox[{
    FractionBox["1", "2"], 
    FractionBox["m", "\[CurlyEpsilon]"]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Theta]yy", "=", 
   FractionBox["m", "\[CurlyEpsilon]"]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Alpha]", "=", 
   FractionBox["1", "137"]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Tau]", "=", "20"}], ";"}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.87964278684072*^9, 3.879642797237818*^9}, {
   3.879642847715217*^9, 3.879642884525073*^9}, {3.879642999868177*^9, 
   3.8796430151702967`*^9}, 3.879643224861215*^9, {3.879643321671176*^9, 
   3.8796433266735992`*^9}, {3.879643877130859*^9, 3.8796438933214607`*^9}, {
   3.8796444504948807`*^9, 3.879644453256274*^9}, {3.8796444996547337`*^9, 
   3.879644505578525*^9}, 3.8796455695895*^9, {3.879645657440403*^9, 
   3.8796456701427603`*^9}, {3.879645713141906*^9, 3.879645713354501*^9}, {
   3.8796471199943733`*^9, 3.879647125117193*^9}, {3.879883458102314*^9, 
   3.879883488827536*^9}, {3.879886080883547*^9, 3.879886090294351*^9}, {
   3.879913232920945*^9, 3.879913235239304*^9}, {3.880220391359421*^9, 
   3.880220420866171*^9}, {3.883703635627878*^9, 3.883703639833815*^9}, {
   3.883703737461638*^9, 3.883703738708316*^9}, {3.883780263935603*^9, 
   3.8837802912985153`*^9}, {3.884056743890522*^9, 3.8840567569709063`*^9}, {
   3.8840568082092857`*^9, 3.8840568085118237`*^9}, {3.884057271231698*^9, 
   3.884057273446684*^9}, {3.8841226887419367`*^9, 3.884122722394175*^9}, {
   3.901596312318244*^9, 3.901596315933764*^9}, {3.9015995777347383`*^9, 
   3.901599578156761*^9}, {3.907712621088709*^9, 3.907712623008471*^9}, {
   3.907714343167906*^9, 3.907714347254015*^9}, {3.915571803893694*^9, 
   3.915571805733035*^9}, {3.9785833076369457`*^9, 3.978583308524403*^9}, {
   3.980216172501521*^9, 3.980216189996985*^9}, {3.9810820735781727`*^9, 
   3.981082076313426*^9}, {3.981083018051714*^9, 3.981083021100515*^9}, {
   3.9821894819400997`*^9, 3.982189485714706*^9}, {3.982298407566758*^9, 
   3.982298409112937*^9}, {3.990675047065711*^9, 3.990675053375537*^9}, {
   3.990676328005638*^9, 3.990676362236085*^9}, {3.99189277097733*^9, 
   3.9918927768733997`*^9}, {3.9919614307832937`*^9, 3.9919614329036617`*^9}},
 
 CellLabel->"In[16]:=",ExpressionUUID->"378535a2-18b9-4c13-96b0-354218db90d0"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"makeCf", "[", 
    RowBox[{"Phase_", ",", "Alaser_", ",", "v_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"PhaseStr", ",", "AlaserStr", ",", "code", ",", "vStr"}], "}"}],
      ",", 
     RowBox[{
      RowBox[{"PhaseStr", "=", 
       RowBox[{"ToString", "[", 
        RowBox[{
         RowBox[{"Phase", "[", "x", "]"}], ",", "InputForm"}], "]"}]}], ";", 
      RowBox[{"AlaserStr", "=", 
       RowBox[{"ToString", "[", 
        RowBox[{
         RowBox[{"Alaser", "[", "x", "]"}], ",", "InputForm"}], "]"}]}], ";", 
      
      RowBox[{"vStr", "=", 
       RowBox[{"ToString", "[", 
        RowBox[{"v", ",", "InputForm"}], "]"}]}], ";", "\[IndentingNewLine]", 
      
      RowBox[{"code", "=", 
       RowBox[{
       "\"\<Compile[{{tau,_Real},{Nint,_Integer},{omega,_Real},{nx,_Integer},{\
epsilon,_Real},{m,_Real},{omega0,_Real},{thetax,_Real},{thetay,_Real},{xi,_\
Real}},Module[{totalReal=0.0,totalImag=0.0,x,fx,phix,cosPhix,sinPhix,i,h},\
\[IndentingNewLine]h=2.0*tau/Nint;\[IndentingNewLine]Do[x=-tau+i*h;\
\[IndentingNewLine]fx=If[nx==0,1,(\>\"", "<>", "AlaserStr", "<>", 
        "\"\<)^nx];\[IndentingNewLine]phix=\>\"", "<>", "PhaseStr", "<>", 
        "\"\<;\[IndentingNewLine]cosPhix=Cos[phix];\[IndentingNewLine]sinPhix=\
Sin[phix];\[IndentingNewLine]totalReal+=If[i==0||i==Nint,\!\(\*FractionBox[\(\
1\), \(2\)]\),1.0]fx*cosPhix;\[IndentingNewLine]totalImag+=If[i==0||i==Nint,\!\
\(\*FractionBox[\(1\), \
\(2\)]\),1.0]*fx*sinPhix;\[IndentingNewLine],{i,0,Nint}];\n\t\tx=tau;\
\[IndentingNewLine]{totalReal*h+If[nx==0,-2*Sin[\>\"", "<>", "PhaseStr", 
        "<>", "\"\<]/(\>\"", "<>", "vStr", "<>", 
        "\"\<),0],totalImag*h} \
],\[IndentingNewLine]CompilationTarget->\\\"C\\\",RuntimeOptions->\\\"Speed\\\
\"]\>\""}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"ToExpression", "[", "code", "]"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "makeCf", " ", "generates", " ", "a", " ", "compiled", " ", "function", 
     " ", "for", " ", "integrals", " ", "of", " ", "the", " ", "form", " ", 
     RowBox[{"\[Integral]", 
      RowBox[{"_", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"-", "\[Tau]"}], "}"}], "^", 
        RowBox[{"{", "\[Tau]", "}"}]}], " ", "dx", " ", 
       RowBox[{
        RowBox[{"Alaser", "[", "x", "]"}], "^", "nx"}], " ", 
       RowBox[{
        RowBox[{"Exp", "[", 
         RowBox[{"I", " ", 
          RowBox[{"\[CapitalPhi]", "[", "x", "]"}]}], "]"}], ".", 
        RowBox[{"Arguments", ":", "Phase"}]}]}]}]}], "\[Dash]", 
    RowBox[{"the", " ", "phase", " ", "function", " ", 
     RowBox[{"\[CapitalPhi]", "[", "x", "]"}]}], ",", "Alaser", "\[Dash]", 
    RowBox[{"the", " ", "laser", " ", "pulse", " ", "envelope"}], ",", "v", 
    "\[Dash]", 
    RowBox[{
    "the", " ", "phase", " ", "velocity", " ", "outside", " ", "the", " ", 
     "pulse", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "used", " ", "for", " ", "the", " ", "endpoint", " ", "correction"}], 
       ")"}], ".", "The"}], " ", "compiled", " ", "function", " ", "takes", 
     " ", "numerical", " ", 
     RowBox[{"parameters", ":", "tau"}]}], ",", "Nint", ",", "omega", ",", 
    "nx", ",", "epsilon", ",", "m", ",", "omega0", ",", "thetax", ",", 
    "thetay", ",", 
    RowBox[{
     RowBox[{"xi", ".", "It"}], " ", "returns", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Re", "[", "I", "]"}], ",", 
       RowBox[{"Im", "[", "I", "]"}]}], "}"}], " ", "as", " ", "a", " ", 
     "pair", " ", "of", " ", "machine", " ", 
     RowBox[{"reals", "."}]}]}], "*)"}]}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGAQAWIQ/esn62zWfW8d37Gzgek7PFPmg2hh7eMLQbTIxqcT
uIH0m1sSk0F01t4XUjxAepraNjUQfYh7lTaIzvg2zxREK0lPsATRb17kWoFo
jRMldiC67oKxPYjecEvWGUS76230BdFxP361gui8lyntILrP6+p8EC2zQXIh
iN607tsSEB215+YyEO1mKijBCzJn3RIwvScrLAREx/jcB9PCMt8jQbSfhFgC
iL6kFZ4CoosuZ4Pp0E0sx/iBdFua7wkQrdU7/TaIlrh3HEx/EGVlFgDSX65u
YAHRLJfDDUD0PruTYPrEzP7dYPm7b8A0AHtpn5M=
  "],
 CellLabel->"In[24]:=",ExpressionUUID->"a60aa2c9-6837-42e4-bc2c-e6ccb5d7f8a6"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"cf1", "=", 
    RowBox[{"makeCf", "[", 
     RowBox[{"Phi1", ",", "Alaser1", ",", "v1"}], "]"}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "here", " ", "Phi1", " ", "is", " ", "a", " ", "phase", " ", "of", " ", 
     "integrals"}], ",", "  ", 
    RowBox[{
    "Alaser1", " ", "is", " ", "a", " ", "laser", " ", "pulse", " ", 
     "shape"}], ",", " ", 
    RowBox[{"v1", " ", "-", " ", 
     RowBox[{
     "the", " ", "phase", " ", "velocity", " ", "outside", " ", "the", " ", 
      "laser", " ", "pulse"}]}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"fE", "[", 
   RowBox[{
    RowBox[{"omega_", "?", "NumericQ"}], ",", 
    RowBox[{"\[Theta]\[Theta]x_", "?", "NumericQ"}], ",", 
    RowBox[{"\[Theta]\[Theta]y_", "?", "NumericQ"}], ",", "N1_Integer", ",", 
    RowBox[{"nx_", "?", "NumericQ"}]}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"Nint", ",", "res"}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"Nint", "=", 
      RowBox[{"N1", " ", 
       RowBox[{"Floor", "@", 
        RowBox[{"Max", "[", 
         RowBox[{
          RowBox[{
           FractionBox["1", 
            RowBox[{"2", "\[Pi]", " ", "10"}]], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"v", " ", "2", " ", "\[Tau]"}], "/.", 
               RowBox[{"\[Theta]x", "->", "\[Theta]\[Theta]x"}]}], "/.", 
              RowBox[{"\[Theta]y", "->", "\[Theta]\[Theta]y"}]}], "/.", 
             RowBox[{"\[Omega]", "->", "omega"}]}], ")"}]}], ",", "1"}], 
         "]"}]}]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"res", "=", 
      RowBox[{"cf1", "[", 
       RowBox[{
       "\[Tau]", ",", "Nint", ",", "omega", ",", "nx", ",", "\[CurlyEpsilon]",
         ",", "m", ",", "\[Omega]0", ",", "\[Theta]\[Theta]x", ",", 
        "\[Theta]\[Theta]y", ",", "\[Xi]"}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"res", "[", 
       RowBox[{"[", "1", "]"}], "]"}], "+", 
      RowBox[{"I", "*", 
       RowBox[{"res", "[", 
        RowBox[{"[", "2", "]"}], "]"}]}]}]}]}], " ", "\[IndentingNewLine]", 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cfC1", "=", 
   RowBox[{"makeCf", "[", 
    RowBox[{"PhiC1", ",", "Alaser1", ",", "vC1"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"fC", "[", 
   RowBox[{
    RowBox[{"omega_", "?", "NumericQ"}], ",", 
    RowBox[{"\[Theta]\[Theta]x_", "?", "NumericQ"}], ",", 
    RowBox[{"\[Theta]\[Theta]y_", "?", "NumericQ"}], ",", "N1_Integer", ",", 
    RowBox[{"nx_", "?", "NumericQ"}]}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "phiLeftX", ",", "phiRightX", ",", "phiLeftY", ",", "phiRightY", ",", 
      "Nint", ",", "h", ",", "res", ",", "vx", ",", "vy"}], "}"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"Nint", "=", 
      RowBox[{"N1", " ", 
       RowBox[{"Floor", "@", 
        RowBox[{"Max", "[", 
         RowBox[{
          RowBox[{
           FractionBox["1", 
            RowBox[{"2", "\[Pi]", " ", "10"}]], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"vC", " ", "2", " ", "\[Tau]"}], "/.", 
               RowBox[{"\[Theta]x", "->", "\[Theta]\[Theta]x"}]}], "/.", 
              RowBox[{"\[Theta]y", "->", "\[Theta]\[Theta]y"}]}], "/.", 
             RowBox[{"\[Omega]", "->", "omega"}]}], ")"}]}], ",", "1"}], 
         "]"}]}]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"res", "=", 
      RowBox[{"cfC1", "[", 
       RowBox[{
       "\[Tau]", ",", "Nint", ",", "omega", ",", "nx", ",", "\[CurlyEpsilon]",
         ",", "m", ",", "\[Omega]0", ",", "\[Theta]\[Theta]x", ",", 
        "\[Theta]\[Theta]y", ",", "\[Xi]"}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"res", "[", 
       RowBox[{"[", "1", "]"}], "]"}], "+", 
      RowBox[{"I", "*", 
       RowBox[{"res", "[", 
        RowBox[{"[", "2", "]"}], "]"}]}]}]}]}], " ", "\[IndentingNewLine]", 
   "]"}]}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.991954163877104*^9, 3.99195418886372*^9}, {
   3.991954312635516*^9, 3.9919543129950457`*^9}, {3.9919550158979692`*^9, 
   3.991955018706541*^9}, {3.9919556602686653`*^9, 3.991955663688171*^9}, {
   3.991956370100129*^9, 3.991956382208787*^9}, {3.991956415843823*^9, 
   3.99195642006573*^9}, 3.991957177258562*^9, {3.991961158737002*^9, 
   3.991961215415523*^9}, {3.991961330041849*^9, 3.991961396951564*^9}, {
   3.991961460442123*^9, 3.991961560616602*^9}, {3.991961593868832*^9, 
   3.9919615982641277`*^9}, {3.991961655167098*^9, 3.991961703807337*^9}, {
   3.9919621416825*^9, 3.991962158239612*^9}, {3.9919624310407667`*^9, 
   3.991962432087225*^9}, {3.9919627321082287`*^9, 3.991962809975724*^9}, {
   3.991963216983758*^9, 3.991963217071712*^9}},
 CellLabel->"In[25]:=",ExpressionUUID->"e44b558d-1801-4f17-ae87-63badcfa75de"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Zero", "[", 
   RowBox[{"\[Omega]_", ",", "\[Theta]xx_", ",", "\[Theta]yy_", ",", "NN_"}], 
   "]"}], ":=", 
  FractionBox[
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[CurlyEpsilon]", "2"], 
         RowBox[{"(", " ", 
          RowBox[{
           SuperscriptBox["\[Theta]xx", "2"], "+", 
           SuperscriptBox["\[Theta]yy", "2"]}], ")"}]}], 
        SuperscriptBox["m", "2"]]}], ")"}], 
     RowBox[{"fE", "[", 
      RowBox[{
      "\[Omega]", ",", "\[Theta]xx", ",", "\[Theta]yy", ",", "NN", ",", "0"}],
       "]"}]}], "-", 
    RowBox[{"2", 
     FractionBox["\[CurlyEpsilon]", "m"], " ", "\[Theta]xx", " ", "\[Xi]", 
     " ", 
     RowBox[{"fE", "[", 
      RowBox[{
      "\[Omega]", ",", "\[Theta]xx", ",", "\[Theta]yy", ",", "NN", ",", "1"}],
       "]"}]}], "+", 
    RowBox[{
     SuperscriptBox["\[Xi]", "2"], 
     RowBox[{"fE", "[", 
      RowBox[{
      "\[Omega]", ",", "\[Theta]xx", ",", "\[Theta]yy", ",", "NN", ",", "2"}],
       "]"}]}]}], 
   FractionBox[
    RowBox[{
     RowBox[{"Abs", "[", 
      RowBox[{"fE", "[", 
       RowBox[{
       "\[Omega]", ",", "\[Theta]xx", ",", "\[Theta]yy", ",", "NN", ",", 
        "0"}], "]"}], "]"}], "+", 
     RowBox[{"Abs", "[", 
      RowBox[{"fE", "[", 
       RowBox[{
       "\[Omega]", ",", "\[Theta]xx", ",", "\[Theta]yy", ",", "NN", ",", 
        "2"}], "]"}], "]"}]}], "2"]], 
  RowBox[{"(*", 
   RowBox[{
   "this", " ", "corresponds", " ", "to", " ", "integration", " ", "by", " ", 
    "parts", " ", 
    RowBox[{"identity", ".", " ", "It"}], " ", "should", " ", "be", " ", 
    RowBox[{"zero", "."}]}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.879884719885233*^9, 3.8798847666841307`*^9}, {
   3.879884815872773*^9, 3.879884859959585*^9}, {3.87988611544636*^9, 
   3.879886119652196*^9}, 3.883779888978758*^9, {3.883780282577524*^9, 
   3.88378028484758*^9}, {3.884056887559723*^9, 3.884056905539138*^9}, {
   3.990676105244605*^9, 3.990676134471418*^9}, {3.990677692926333*^9, 
   3.990677775893569*^9}, {3.9906779253568287`*^9, 3.9906779680034103`*^9}, {
   3.9906783854947357`*^9, 3.990678390904607*^9}, {3.991174770184071*^9, 
   3.991174783476862*^9}, {3.9919620214081297`*^9, 3.9919620535184813`*^9}, 
   3.991963185878766*^9},
 CellLabel->"In[32]:=",ExpressionUUID->"0ce0645a-64aa-4acf-bcc1-bd2a896e0bf8"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Zero", "[", 
  RowBox[{
   FractionBox["\[CurlyEpsilon]", "100"], ",", 
   RowBox[{
    FractionBox["1", "2"], 
    FractionBox["m", "\[CurlyEpsilon]"]}], ",", 
   FractionBox["m", "\[CurlyEpsilon]"], ",", "10000"}], "]"}]], "Input",
 CellChangeTimes->{{3.991962009319681*^9, 3.991962014255221*^9}, {
   3.9919620619631777`*^9, 3.991962090174466*^9}, 3.99196243988013*^9, {
   3.991962528875802*^9, 3.991962551560336*^9}},
 CellLabel->"In[33]:=",ExpressionUUID->"6270425f-50f2-461d-a7c9-8394f2b95828"],

Cell[BoxData[
 FormBox[
  RowBox[{"3.7791708525478365`*^-7", "-", 
   RowBox[{"1.1198079187043462`*^-15", " ", "\[ImaginaryI]"}]}], 
  TraditionalForm]], "Output",
 CellChangeTimes->{{3.9919620100732183`*^9, 3.991962014843793*^9}, {
   3.991962055347937*^9, 3.991962090795348*^9}, 3.991962335034172*^9, 
   3.9919623852218513`*^9, 3.991962441415463*^9, 3.991962487436111*^9, {
   3.991962522756175*^9, 3.991962552278936*^9}, 3.99196349051077*^9, 
   3.9924876209245462`*^9, 3.992494609763061*^9},
 CellLabel->"Out[33]=",ExpressionUUID->"4e891521-3b54-49ca-9207-ffeab890b3ae"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"spectrS", "[", 
    RowBox[{"\[Omega]_", ",", "\[Theta]xx_", ",", "\[Theta]yy_", ",", "NN_"}],
     "]"}], ":=", 
   RowBox[{
    FractionBox[
     RowBox[{"1", " ", "\[Alpha]", " ", 
      SuperscriptBox["m", "2"], 
      SuperscriptBox["\[Omega]", "2"]}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"4", "\[Pi]"}], ")"}], "2"], " ", 
      SuperscriptBox["\[CurlyEpsilon]", "2"], " ", 
      SuperscriptBox["\[Omega]0", "2"]}]], 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"Abs", "[", 
        RowBox[{
         RowBox[{
          FractionBox["\[CurlyEpsilon]", "m"], " ", "\[Theta]xx", " ", 
          RowBox[{"fE", "[", 
           RowBox[{
           "\[Omega]", ",", "\[Theta]xx", ",", "\[Theta]yy", ",", "NN", ",", 
            "0"}], "]"}]}], "-", 
         RowBox[{"fE", "[", 
          RowBox[{
          "\[Omega]", ",", "\[Theta]xx", ",", "\[Theta]yy", ",", "NN", ",", 
           "1"}], "]"}]}], "]"}], "2"], "+", 
      SuperscriptBox[
       RowBox[{"Abs", "[", 
        RowBox[{"(", 
         RowBox[{
          FractionBox["\[CurlyEpsilon]", "m"], " ", "\[Theta]yy", " ", 
          RowBox[{"fE", "[", 
           RowBox[{
           "\[Omega]", ",", "\[Theta]xx", ",", "\[Theta]yy", ",", "NN", ",", 
            "0"}], "]"}]}], ")"}], "]"}], "2"]}], ")"}]}]}], 
  RowBox[{"(*", 
   RowBox[{"Soft", " ", "photon", " ", "spectrum"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"spectrC", "[", 
    RowBox[{"\[Omega]_", ",", "\[Theta]xx_", ",", "\[Theta]yy_", ",", "NN_"}],
     "]"}], ":=", 
   RowBox[{
    FractionBox[
     RowBox[{"1", " ", "\[Alpha]", " ", 
      SuperscriptBox["m", "2"], 
      SuperscriptBox["\[Omega]", "2"]}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"4", "\[Pi]"}], ")"}], "2"], " ", 
      SuperscriptBox["\[CurlyEpsilon]", "2"], " ", 
      SuperscriptBox["\[Omega]0", "2"]}]], 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"Abs", "[", 
        RowBox[{
         RowBox[{
          FractionBox["\[CurlyEpsilon]", "m"], " ", "\[Theta]xx", " ", 
          RowBox[{"fC", "[", 
           RowBox[{
           "\[Omega]", ",", "\[Theta]xx", ",", "\[Theta]yy", ",", "NN", ",", 
            "0"}], "]"}]}], "-", 
         RowBox[{"fC", "[", 
          RowBox[{
          "\[Omega]", ",", "\[Theta]xx", ",", "\[Theta]yy", ",", "NN", ",", 
           "1"}], "]"}]}], "]"}], "2"], "+", 
      SuperscriptBox[
       RowBox[{"Abs", "[", 
        RowBox[{"(", 
         RowBox[{
          FractionBox["\[CurlyEpsilon]", "m"], " ", "\[Theta]yy", " ", 
          RowBox[{"fC", "[", 
           RowBox[{
           "\[Omega]", ",", "\[Theta]xx", ",", "\[Theta]yy", ",", "NN", ",", 
            "0"}], "]"}]}], ")"}], "]"}], "2"]}], ")"}]}]}], 
  RowBox[{"(*", 
   RowBox[{"Classical", " ", "spectrum"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"spectr", "[", 
    RowBox[{"\[Omega]_", ",", "\[Theta]xx_", ",", "\[Theta]yy_", ",", "NN_"}],
     "]"}], ":=", 
   RowBox[{
    FractionBox["1", "2"], 
    FractionBox[
     RowBox[{"1", " ", "\[Alpha]", " ", 
      SuperscriptBox["m", "2"], 
      SuperscriptBox["\[Omega]", "2"]}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"4", "\[Pi]"}], ")"}], "2"], " ", "\[CurlyEpsilon]", 
      RowBox[{"(", 
       RowBox[{"\[CurlyEpsilon]", "-", "\[Omega]"}], ")"}], " ", 
      SuperscriptBox["\[Omega]0", "2"]}]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       FractionBox[
        SuperscriptBox["\[Omega]", "2"], 
        RowBox[{"\[CurlyEpsilon]", " ", 
         RowBox[{"(", 
          RowBox[{"\[CurlyEpsilon]", "-", "\[Omega]"}], ")"}]}]], 
       SuperscriptBox[
        RowBox[{"Abs", "[", 
         RowBox[{"fE", "[", 
          RowBox[{
          "\[Omega]", ",", "\[Theta]xx", ",", "\[Theta]yy", ",", "NN", ",", 
           "0"}], "]"}], "]"}], "2"]}], "+", 
      RowBox[{
       FractionBox[
        RowBox[{
         SuperscriptBox["\[CurlyEpsilon]", "2"], "+", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"\[CurlyEpsilon]", "-", "\[Omega]"}], ")"}], "2"]}], 
        RowBox[{"\[CurlyEpsilon]", " ", 
         RowBox[{"(", 
          RowBox[{"\[CurlyEpsilon]", "-", "\[Omega]"}], ")"}]}]], 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"Abs", "[", 
           RowBox[{
            RowBox[{
             FractionBox["\[CurlyEpsilon]", "m"], " ", "\[Theta]xx", " ", 
             RowBox[{"fE", "[", 
              RowBox[{
              "\[Omega]", ",", "\[Theta]xx", ",", "\[Theta]yy", ",", "NN", 
               ",", "0"}], "]"}]}], "-", 
            RowBox[{"fE", "[", 
             RowBox[{
             "\[Omega]", ",", "\[Theta]xx", ",", "\[Theta]yy", ",", "NN", ",",
               "1"}], "]"}]}], "]"}], "2"], "+", 
         SuperscriptBox[
          RowBox[{"Abs", "[", 
           RowBox[{"(", 
            RowBox[{
             FractionBox["\[CurlyEpsilon]", "m"], " ", "\[Theta]yy", " ", 
             RowBox[{"fE", "[", 
              RowBox[{
              "\[Omega]", ",", "\[Theta]xx", ",", "\[Theta]yy", ",", "NN", 
               ",", "0"}], "]"}]}], ")"}], "]"}], "2"]}], ")"}]}]}], 
     ")"}]}]}], 
  RowBox[{"(*", 
   RowBox[{"Exact", " ", "spectrum"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "This", " ", "version", " ", "works", " ", "only", " ", "in", " ", "the", 
     " ", "small"}], "-", 
    RowBox[{"angle", " ", 
     RowBox[{"regime", "."}]}]}], "*)"}]}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.9785822662664957`*^9, 3.978582275830288*^9}, 
   3.97858230843801*^9, {3.978582341466414*^9, 3.9785823420720453`*^9}, {
   3.978582379710414*^9, 3.9785824083783293`*^9}, {3.978583202152369*^9, 
   3.9785832465182943`*^9}, {3.97858443223757*^9, 3.978584435609454*^9}, {
   3.9785846887934*^9, 3.9785847399051332`*^9}, 3.978585082697565*^9, {
   3.978585210445324*^9, 3.9785852126115723`*^9}, {3.990656572643708*^9, 
   3.990656605539496*^9}, {3.990677034717115*^9, 3.990677089981845*^9}, {
   3.9906771897823343`*^9, 3.990677204517209*^9}, {3.990677312621172*^9, 
   3.990677313022792*^9}, {3.990677384589489*^9, 3.990677389280631*^9}, {
   3.990678764729807*^9, 3.990678781191804*^9}, {3.9907482106744623`*^9, 
   3.990748230690868*^9}, {3.990834836037415*^9, 3.990834853833436*^9}, 
   3.9908350527698298`*^9, {3.991962194775919*^9, 3.9919622334162273`*^9}, {
   3.991963373351776*^9, 3.991963399759864*^9}, {3.9924938818417263`*^9, 
   3.992493892142233*^9}, {3.9924939798582907`*^9, 3.992493982950576*^9}},
 CellLabel->"In[29]:=",ExpressionUUID->"81774a06-f44b-41c7-8c59-f0641c453f9b"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"res", "=", 
   RowBox[{"ParallelTable", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       FractionBox["i", "\[CurlyEpsilon]"], ",", 
       RowBox[{"spectr", "[", 
        RowBox[{"i", ",", 
         RowBox[{
          FractionBox["1", "2"], 
          FractionBox["m", "\[CurlyEpsilon]"]}], ",", 
         FractionBox["m", "\[CurlyEpsilon]"], ",", "1000"}], "]"}]}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       FractionBox["\[CurlyEpsilon]", "5"], ",", "1"}], "}"}]}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"resS", "=", 
   RowBox[{"ParallelTable", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       FractionBox["i", "\[CurlyEpsilon]"], ",", 
       RowBox[{"spectrS", "[", 
        RowBox[{"i", ",", 
         RowBox[{
          FractionBox["1", "2"], 
          FractionBox["m", "\[CurlyEpsilon]"]}], ",", 
         FractionBox["m", "\[CurlyEpsilon]"], ",", "1000"}], "]"}]}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       FractionBox["\[CurlyEpsilon]", "5"], ",", "1"}], "}"}]}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"resC", "=", 
   RowBox[{"ParallelTable", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       FractionBox["i", "\[CurlyEpsilon]"], ",", 
       RowBox[{"spectrC", "[", 
        RowBox[{"i", ",", 
         RowBox[{
          FractionBox["1", "2"], 
          FractionBox["m", "\[CurlyEpsilon]"]}], ",", 
         FractionBox["m", "\[CurlyEpsilon]"], ",", "1000"}], "]"}]}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       FractionBox["\[CurlyEpsilon]", "5"], ",", "1"}], "}"}]}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"ListLogPlot", "[", 
   RowBox[{"{", 
    RowBox[{"res", ",", "resS", ",", "resC"}], "}"}], "]"}], 
  RowBox[{"(*", 
   RowBox[{
   "It", " ", "is", " ", "a", " ", "Fig", ".3", " ", "in", " ", "the", " ", 
    "paper"}], "*)"}]}], "\n"}], "Input",
 CellChangeTimes->{{3.990677401805509*^9, 3.990677404412867*^9}, {
   3.9906775716461287`*^9, 3.9906775869258204`*^9}, 3.990677846694377*^9, {
   3.990678417807357*^9, 3.99067844407204*^9}, 3.990678481320209*^9, {
   3.990678644095467*^9, 3.9906786465997353`*^9}, {3.9906786925183907`*^9, 
   3.990678705934414*^9}, {3.990678866646225*^9, 3.990678868150381*^9}, {
   3.990679055205875*^9, 3.9906790805737133`*^9}, {3.990748256041478*^9, 
   3.990748267223466*^9}, 3.990752552247813*^9, {3.990752975569785*^9, 
   3.990752997471553*^9}, 3.990753030984132*^9, 3.990753251270611*^9, 
   3.990765758822378*^9, {3.991174824812952*^9, 3.991174825892901*^9}, {
   3.992493910038756*^9, 3.992493927526004*^9}},
 CellLabel->"In[34]:=",ExpressionUUID->"01361227-a59d-45f3-8b9a-f998b06c7144"],

Cell[BoxData[
 FormBox[
  GraphicsBox[{{}, 
    InterpretationBox[{
      TagBox[{
        TagBox[
         {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
           NCache[
            Rational[1, 360], 0.002777777777777778]], AbsoluteThickness[2], 
          PointBox[CompressedData["
1:eJw0XGVYFFsYxgRFpZtlG3YXvSqIYr7HBBUbxcDuQlFEbFFQDFBBCQPpBumO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           "]]},
         Annotation[#, "Charting`Private`Tag#1"]& ], 
        TagBox[
         {RGBColor[0.880722, 0.611041, 0.142051], PointSize[
           NCache[
            Rational[1, 360], 0.002777777777777778]], AbsoluteThickness[2], 
          PointBox[CompressedData["
1:eJw0XHdcTX0YT0Yy0t73dmd3lD2i8PwSskfITsjOiMhKKpUKpSjae++9u/fa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           "]]},
         Annotation[#, "Charting`Private`Tag#2"]& ], 
        TagBox[
         {RGBColor[0.560181, 0.691569, 0.194885], PointSize[
           NCache[
            Rational[1, 360], 0.002777777777777778]], AbsoluteThickness[2], 
          PointBox[CompressedData["
1:eJw0XGVYFFsYRgxCumuJ3R3YBeMqqJjvMVHERFExQEQMFBsRExG7E0SULulu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           "]]},
         Annotation[#, "Charting`Private`Tag#3"]& ]},
       {"WolframDynamicHighlight", <|
        "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>}], 
      DynamicBox[(Charting`HighlightActionBox["DynamicHighlight", {}, 
        Slot["HighlightElements"], 
        Slot["LayoutOptions"], 
        Slot["Meta"], 
        Charting`HighlightActionFunction["DynamicHighlight", {{
           Annotation[{
             Directive[
              PointSize[
               Rational[1, 360]], 
              RGBColor[0.368417, 0.506779, 0.709798], 
              AbsoluteThickness[2]], 
             Point[CompressedData["
1:eJw0XGVYFFsYxgRFpZtlG3YXvSqIYr7HBBUbxcDuQlFEbFFQDFBBCQPpBumO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              "]]}, "Charting`Private`Tag#1"], 
           Annotation[{
             Directive[
              PointSize[
               Rational[1, 360]], 
              RGBColor[0.880722, 0.611041, 0.142051], 
              AbsoluteThickness[2]], 
             Point[CompressedData["
1:eJw0XHdcTX0YT0Yy0t73dmd3lD2i8PwSskfITsjOiMhKKpUKpSjae++9u/fa
I2VGVsp6yVZCeM85PfXP+zmfrnPP+f1+z/N8Vy933U67DcpKSkoNKkpK9H+H
2hi/bxlnCHeX6zlrKjXWdl9LIUjlv71Ozp9h7aglI6Tpo+Hna5upzev+QPfv
LWF5yNAlsTN7k670L3fmriNwN0YY9eBhP9L9eRvomvzDyVKmSq5UlJ3s93k6
/C4dPixq9CDS/e9nwYMclbHvFqqRkBseM2rd58Ll27n/Beqp4/0WQJjpH+N1
bepk+I7EXlV97aDPzH7zFmVp4P0XQWn80pz2FZrkTEe/NefmLIFXH72PKP/W
xO+zh2QnaUH4KS3y68jWKtfQZeDne6h5nZ42fv8KCEuoW1gTpk3WqNwyWNi0
EkwObLO8NFgHn2c1KGY+la5z1yGXgka6DeWugWyLw+HLX+vg8zlCkP71zIUz
dYnOiVnv+oxZC2Ofuo95mKKLz7sO1Pb1kWz6p0tmLOjS39O4DnwCz4/avEgP
n389bPXpt8ciUY8c0s6xfXHQCSz3jKgQftLD99kA6VtT5xy00Cc5D9fsm8/e
CLPqHRa7HtbH99sIFWPmqs2p0SfNURrJ1fJNsFShe2H0H318383wLMT/7LIJ
BkRr7YW7Zhu2gEPyhOGtuw3w/bdC18z8hZ3pBmS6cK9yRP9t8D1t+sLyZwa4
Htsg51W4+1QNQ3LgP9OR/bOcQWH+/GCxtSGuz3aoKMs5JdxlSLKy6QfcAWe+
mLZkRhnieu2Eb7eXVK6+YkieuQScevl1JywknNx5nw1x/XbB2cDGm8F6RkTV
KMZBcmMXWPXfdnHMJCNcTxeYOOePyqy1RoT3p2Nvc5QLeKV4//fM2wjXdzdw
Y34XKSUbEavn80+G79gN46ZmXam8aITrvRv8ux4kGbUakSXytKR5ZA/82mre
30zJGNd/D8xImdvxzciYMLfTdIUut/AbHuOMcT9cYVmC88zG+cbkuM+Ku1Wt
rjD+oXmC8mZj3J+9YHH/n7eqhzGJ31T4bk/xXnirCON9O2OM+7UPImJ6kcvp
xqRi5iBlM799EHCkYIx/tTHu3z4YsehSh3WDMblntsGgZZkbvPwUy+l4YYz7
6QaBNb87Mr4akw+Da0acl+4Hl02bd2xQZuH+7ocNHxaPkGqwiMpnXeqV90On
aWbsHzYL9/sARAj7P201YxHOnZ3Ulh6AB68jrjdbsHD/D0JzQv6QziksMqHo
6r6a2IPgw/9jNHQuC8/DIfhQHSz1tmeRRWHcU3tdDsHhh0lT/ziw8HwcAs2p
3KkxG1nEef/BZHObw6Ai/H5/83YWnpfD8DxtwuE1e1jEl14+bXcIWT4++Nh+
Fp4fd5AeGDu16TCLxE40vxfx2h0EhwXJ646y8DwdgYcbxkSZeLNIGdvn/cKy
I/DWd9JnTR8Wni8PePFUw3ayL4vcUXqmrBrgAbWsAtNE6rr7vHlA8PAtHVOo
630uRoObhx6Fvrfr/7Gpf999/o7CjBvlO8dT9/dquXKuMuwonNBQWxpMfX/3
eTwKM38HZIrcWSRokasg/N9R+JvoNuMf9fzd59MTtDbafNJzZZGoi5y83Zs9
YegU7Rm7d7DwvHqCztepLWqbWSRtbJ3VvNue4Djj7piPjiw8v14Qv7U2Rn05
ixSnHLgisfSC6Q6rNu1bwMLz7AXvZ4XUmNiyiELPdFHfRC9YLtesHjSJhefb
C/SneThNGsUit47fedY80Bsap3jF5puy8Lx7g09Ak/UWQxZ5/JM+MN7As1/e
32kwC8+/N4ytv3Mu/p8xebvVrCP8qTd8/qHkxf3SUw/HYNGlZVat1Hlsf9zo
uWf6MVgqvS14fbunPo5BVmWkr0RuTHrNPTZ4fu4x+Od1Kzgrt6dejoGr598V
O6KNiRp9fPV9wG729dbtAT314wN91BarZ+wzJkbDnwr6efrA/AkZmdx1PfXk
A6f+Y228O8eYiOL881785wNRQ3zvVY/rqS9fGGuxY+dzE2MyRmPcxGo7X2hL
HR4yrn9PvfnCpz3fDsg/GRFrZoN9Qfll5NQjD4yw/nxB7UDop61VRmTut1PU
DvvB32APe594I6xHP/A4cm/kDR8jssKJ3hE/mJU2Q8dyixHWpx9EdvJ31M82
Ipvuv6FW0A/s4zd7Hh9qhPV6HCY9vL1lnZoRcZ1Ov/Fx+O9Oks6Kj4ZYv8eh
4sn8qc51huRoKX0Ej8OC1jveZzMNsZ6Pw+lZbUPvHDckJ8X0Hf1h3JQ+G9gb
DLG+/aEfu0F9HzEkEefpH394tS2l6Z6hIda7P+yLOSQZ992ApAygKzoADhkd
YZ292dP/AyBioW1gW6IBKTz0NW/BtgBokIR1jDtogP0gAAzP+pzYMd+AyNpi
qAoNgEmTRrBO8nvmRSAYL8rTPtGhT26unn1VZVIgaGhu3uN0VR/7RSAktBy+
pHZenzy69WNRa3IglF3dZuC9WR/7RyBosyLay8bpk9eQ9LxG7QR8Hyefk9pb
H/vJCcjxV3OZWq9H6KeLcDsBpPZGX9/zethfTsCRMSs/Oa7TI/+4dMGdAHn9
HOtrEj3sNydhlPY0acEnXTIoNN1r4cyTsHql09PBRbrYf06CU0zd/rp9usSg
j73a0IKToNXU9LbZQhf7EfXvf7hdGfdDhzCva3QKbA/0tqgq0sH+dAreXf9e
umqXDhn1Okf40vsUOC1Z29lLqoP96hRMfD4zKvSFNoGlK/Nr206B42SHPx0U
3ujuX0GgphPZrDZLm9CrF7kkCH7WXzGp/KWF/SwIElY7TX2YpkWWMRsSBFbn
/6rDYi3sb0Hwb76g/UKXJmHKWSsYmoslm8YlaGK/C4a+V/NYjlM1STl12nVn
BEPpTDG3T6sG9r9gOPR8ROZTdw0Cl58UHzscDGNcFJdjtDWwHwbDEIey2I8p
6uTS3wLqhARD4s6orZvGqGN/DIZdy24GiA4MIXMs/K0dXwXDSvu0mw/c1bBf
UvfXSayI3juYMMfR4DRcsTsv6rNmEPbP0+AzaYxg1viBZBnTIE+DPcehYPE/
Veynp6Fz3NFTofn9yfPmgdQOnoawt5efP5mtgv31NOwcEHp9wvW+hK5WvVLq
/tI3lZGiPthvT0Ohw9M859XKpG0hvSOnQXWhsnPLOiXsvyGQknjQ+PbSLthN
L6dJCOhfd804P+8HdPfjEIix/T6mt9sX6FQ4ZTguDgHusi2XTJVfQXd/DoEB
iezF7z1rwOO35a5bx0PA6df15E+7Wmq7+3UIqH/9Z2Ch1Vnbl2lQIWBrJZwc
36gs6+7fIVC+f8+Sl4e7agOd3/xO/xIC/eZrTwpreVfb3c9DYbtu67f2jfJa
Tarb6JmGgmnIhyEXhI+gu7+HwnfXh9zjr/6Dc09D/XxWhMLy+W+U7TZ8he5+
Hwoji+Yf8/nVAWzdrVSLC4VhsHv2lXe/EM+HQvLi3WOTV/6F5Hl0SwkFt+0X
viUUKuE8CIVF7+9ssVVXJmZ+ulQJh8LmZym9rs/qjfPhDOz5sE/jxOY+hDrc
VIM4A6vGSFfJt/fFeXEGSLn7NfnqfmQ8s4BnQP3SzTnWVio4P87AfN97Qrf+
/QkzHs6egW8GYm3LK/1xnpyBsudXeuscUCVTt+z87HPtDExt2njI3mQAzpcz
YJ/uu8C4cgC5ET+t5NufM5Bw9EfaqrkDcd6cBf1hc5U+PBhIFjYZHV476izo
RA0p8Fs2COfPWdgv+ePUcGcQadT8al2/8Szkm56JWDp9MM6js7Ah6tCZ6MLB
xIEp0LNgOqGpSNtIDefTWfDYGbuXT533l94xdRn1ZyGsxXSQaZMazquzcGJr
5bWdo4YQejP0+4SBysfGaXN8h+D8CoNrH61XKT0YQr58n7Xcd3wYZCZ5eL9S
V8d5FgbGBtMGf6PqjWoWJt+dw8DCq8DVZqk6zrcw0Ok4v+WTmzr5u+HHy7Xx
YXBP3+HF4HB1nHdhEJh2aV5RkTo5Rj/e/TDwHHDpbkeDOs6/MOhjMHTH2/fq
ZEBj4q5JA8LhiVlfTmRfDZyH4SDzHaPNYWuQ00MOjsucHA6/1vSW+Y3VwPkY
DuP3vezVMluD6DEHOhxWeL6cNHmtBs7LcNiuPmh/5l4NEn3UVOGbGg5xXV+c
x/tr4PwMh5UtuWnfIjWIoLzL7/vjcCh+7xD1PlsD52k4xH8eXzCsVoNk0O1K
/Rx4XtrleKNeA+frOfh384Zlw3MNQne/hqnn4HPzX+U5nzRw3p4D3ydXS+f+
1SCl6zweTTpwDoxeVCe8HKSJ8/cc3N+Z68Qx0iRU843NzD4H7/qEK2lINHEe
n4NLL1teXh6nSehpa9ByDrL2//tqR/XT7vl8Dgx1vh27vFCTzKK3Q/c8uAQ8
2zV6jSbO6/OgVjRqQJazJmmY+vDz91nnYdWZrRybg5o4v89DRJ3h74HHNYm9
e07JOo/zEJwlXWQYponz/Dy8vac+0ytJkzylunND4XnwNelYuqxQE+f7eUg/
mzUtX6FJ1n9cMWXy2/NwKnPfkIQ7mjjvI+BzU+ZdaNUkzLg0joA901aWxX7X
xPkfAVFnePUP+mmRXcxAjoAN03w7fhpoIR6IgMH9RpSzhmkRuhn4+UTA6JJT
ZvY2WogPImBEw+arJcu1iHtD4fL28gh4yekz185FC/FCBCyMDD1rGaBFeqsG
mKz/GAH3XZIOHk3SQvwQCVPip+WNlmkReno08CJB9Cs2dd1TLcQTkXDbLm2P
YZcWUaeP39JI8FP2yt9orI34IhJWPBi8d+FkbRJWMMglKzASItyULVvXaiPe
iIQPNlcf8fy0CaNuyCJhaNZQX52cHr4fCRMWvbxa80CbJPLpAxgJ0yzP+HF6
6SAeiYIgk9GDrIbqEMmqIEW7OAp+zBmjMXilDuKTKFjqrHE7NECH5J7ZcHz9
6igYOzVO/0alDuKVKLDzSFyZ/VGHjGPGURS4nuh7YzRfF/FLFMXvRzvbL9cl
VDPVhstRkNGoP3LQaV3EM1HQdWie+uzruoTa3EdZv6LAQ2TM6t+3B99Ew6fA
3rEW1nrkGrUbhsOjwUE3Qlx3RA/xTjRkefpnV1brkfnMA0bD3vro8PY/eoh/
ouFe+90mZ9An3eUWDbOOb+yv5aWPeCgaVrx64vjokj5ZxbH+sv5mNPyTmL7K
G2CA+CgamiNvbAxYYEDo6XtbKQY4jdPD7cMNEC/FwAupn26/5wZk8+kPh2Fs
DOyuzD3qL+rRC2IgMVjn0O1dhuTTtQtTsrfEwDNtL9mtCkPEUzEQ3rvKfHdf
I9J9uxi4esr+StYCI8RXMWB552LdzigjwozfOzEwwC+nKuutEeKtGJix1WvZ
krHGxGsP3RBiwffxlOKVXsaIv2JB+7b/pIJ6Y0IVB9WyYmHOXEXZbBYL8Vgs
DH8RtsBoG8X/KHRwZ2cshK0LO6td3sM3Y2FVhYa3mQqb6LCuvYKkWPi2w8Jr
8RI24rVY6G29x/lYIpsw7eVhLPS5aHAy7wsb8VssaEzcknALTIgG05DjoMji
3dN7J00Qz8XB2BlWL8sfm5DF1GG+yImDru+SjRXaHMR3cWAWJAw6YsUhFNY6
8tsyDgrHNm4WruMg3osDj18VwszjHMKMvyVx4Kh3e+igXA7ivzhgJ9uypt3n
ENb4TdSIjQMn5b4X7H5zEA/GwYcd+iajuFyydrEdNdLi4Hs/3bXN07mID+Mg
4v261yucuSSJmh6NiXHwWGnf+NjTXMSLceBtozEws4RL3pygGyL1/YvcLA8/
5iJ+jIOcLXHX1JV4hGnfD+OgOMSleaOAh3gyDnySOq8dnsEj25kbxsESndyv
C5x5iC/jwNbr0usXQTySTw3bgkHx4LvtwIJhhTzEm/GgumFfx5gHPPL9z739
/5nGg0eVTcX3Th7iz3h4tbI2zNmITywMZSs51vGw1j0lJnISH/FoPASFm/8+
uoZPmPazMh7cFHHvjDz5iE/j4Ws+t3ZbAp9Qs5pqSPHwd6rj050X+IhX42Fp
0K5K0Us+Udrp2edSUDxcHpr+PKSPAPFrPOxLCH6eJxCQqQwAjIfCzQ8dPKcK
EM/Gw4N1G9T6OAmIX+rS66MuxkOR1YbM8d4CxLfxcG7urr/sBAG5TpfPs3gI
jSxtKpEJEO/GA2/jZJbScwGhyUBcZzy8eMHO+tUlQPybAIKwR3tTDIWEgaOa
CbDrv5xdvccLSTceToDidcoRGkuEhAIvVENIgFzRlfYGFyHqFQkQatN+0vqU
kDSO+TR+mm0ClNio7F6fISTdeDkBmio8SsZdFhJDBoAlQCvsc618IUR9IwHS
PMyufekSktXMBifA5L+J9x/pmZJuPJ0ADqKZNXtGmZJuOJUAmnbBGbVzTFEP
SYCja1IvVm80JUx55CVAe5zphB1HTUk33k6AvsVXxt0+b0pEFPpYej0BCoZw
P74uMEX9JAHGvdpwOveGKdnKFGQClI+SLjZ7aUq68Tj1/InSbSu6TEn2r1XU
EyaAv57+oEnaItRbEiHJf+P2u2YiwsAB/URwkJpcZtmISDdeTwSLncVzjVeI
yGjmJxHc2p5Z1e8SoT6TCOeubr86zk9EKDBIIfRE6Bcz1GxRtIh04/lEuBSv
iBQUikjFNtWfcZsSYdzbgIWZV0Wo5yTC8kRP7zdPReQPhZ4aPROhw0Kw+dFX
EenG+4lgqbp8rKeKmBBmnCUCPFnKeW4kRv0nEaJLQld/Gy4m3rLrFIJOhFbj
FE6NjZh084FEiA23ooacmDDtoIH6/MZeyvu3ipEfJMKX2We8NrmLCf10he8S
IXz5rrlqwWLkC4nAzX4R7JwgJnOZgkuCXiodB7yKxMgfkmCq2c4xCy6LSTDd
jk2S4Ouv4nf3G8XIJ5LAZtytS1r/icldCv0tm5AEPg9nfVD9JUZ+kQT7/03x
KxsgIczrLkqCugW2ZSZGEuQbSfCpYWkimEkIBa4fXNqeBC3spi36VhLkH0mg
OiDYLGOWhEQl0AAgCYL2nerXvlyCfCQJlvmO0fu5WUKaqdUbnZAEw7t4+0vc
JMhPkoDTMHrKUF8J4TMbkgQn37ucWH1GgnwlCTb10XC2TZCQjTQ8f5AEQ4I2
fH+XK0H+Qr1vzZNxM6olhGl/n5Og/OT3KWuuS5DPJEGufLTpiEYJaRteKRoy
MBnev+e2VbRKkN8kQ509xPz7JCEj5tCILxm0nnXZ/P0tQb6TDCPSC1tKVKRk
DzOAk2GWPMpdoiVF/pMMfw5d1bFnS0kJDS+XJ4NGkU7GRIkU+VAyeF0TWzwd
LSXM9u5JBu1160otJkuRHyVDaut93pwZUjKRaYDJQLW4nYZ2UuRLyfCq+FdQ
wkopodH3srRkaPfo2PvSSYr8KRkyZZlDmrdLyYV2MYWwksF3rsbMs/ukyKeS
od4ueGAfDynpR8OjJ8lgz+qcZO4nRX6VDBXrXS4ODpKSmcNoxJQMI1VcjqaF
SZFvpYC5TcaCrmgpYdq9RgpY2ihpqCZLkX+lwHUdt4hbmVJSv5FGQCmw6yv/
wpwCKfKxFDh8zdjBu0xKNJkCSYEwzU1Wu2ukyM9SYEz9K5HBRSmxp8f7mhTw
KJ7+we2aFPlaCqx2+7jw1C0pOV8ZFjzkYAp81X+pv+quFPlbCrTOqOz1olFK
njB0OQV4We5XjZ9Ikc+lgLpaqHBIs5RQN6MoQgp8cEqrK22VIr9LAe/zZ110
30gJXR1FV1Og/Z91jfSdFPleCmzd4bfqe5uUUGCVgsApMOGp1pfdn6TI/1Lg
zMGZxilfpOS/GfQCpkCiIevgyW9S5IOp0Of913hxu5SYMwMpFVzmHzB165Ai
P0yFT9c9z+7/ISXMeBuZCmsaG93MO6XIF1PhfYDOwhDquiD6U+rl2ang8XZv
bDp13c0fU6nzkfTYhbpuL28K+LMhFUJzA/e/o+7XzSdT4fdH41ZN6noCVb1j
jqaC5hJDr3fU83Tzy1QYduVR8a7vUnKYAdypENa/38Okr1Lkm6kg71hp5ftZ
Smrp8i1Khef/rTfT/ihF/plK8WfTtrnvpUSZaVipEHDxefmot1Lko6kwoTjl
qvyllEyz3f1zyH+pwPuuP/UXtR/d/DQVXgt+zXtM7RcF/p9M750GIaRB2emh
FPlqGrRYHNgZSu33TRpus9LgWGt5xGbqPHTz1zS4ILvk0XJVSobQj2eRBlc/
1KgpXZAin00D2Y2h5rIqKbFjAC/1+5idedwSKfJb6n6uRpv4uVJy9p7qZp5z
GqgeX6V2MVWKfDcNltpa2yvHSQnNPpf7pkFG/7/Pn4RLkf+mwYGNvEl2VP0w
amFcGkxgyz46+kqRD6dB5AgvJxV3KVkjuaF+pSINIpoLftvskSI/TgPzAcP/
am+RkgS6Xd1LAyeTafH7HaTIl9NgXZt7n+2LpOQV1f3GfEoDe7W5Iz7bSpE/
pwHcStFWmigl4iMnyreppkNu3X6/iOFS5NPp4JCmbFPNkxKaTCXw0+HS0oEv
N+hIkV+nQ/PFT29OU/2NZs+PJqWDsq9vxuSfEuTb6TBqxr31W95JyFd6O5al
w+e7gcIhjyXIv9MhpHPRQ/MbEjKWhi+70yH4/c3xtRUS5OPp8LZ+7j1FuoTs
HyigHjEdNNh2fceckyA/T4dzXic/qVH9n+7OxSnp4L0/8tD8PRLk6+nAWjXZ
7ssaCflr8+vDe1k6OL8zafw0W4L8nXof1d786RYSMoWmv4/TQTxt8Z+PXAny
+XSYfrT3/ZcDJcSHbs/t6bC716kybrsY+X0GRLUazY19KiZXabV2SAYkjAq6
aH9JjHw/A0rHrr5DssRkIAPYMmCjb+/YJSFi5P8ZcHl6S/kJNzGhyOmqvzYZ
kFdjqfp0pRj1gAxQuPYtmwhiwtA3hwzY8cWGG88Voz6QAVM1Hcv+KovJffr4
7c8AqY32xxmtItQLMiCz3Upjt0JE9Bk5NAP2VV2VbosToX6QAcOC2u7y3UVk
JUNwM+DRRLu+ActEqCdkQNWOjqf+o0SEZgvqVzLgv78P1wweKEJ9IQM0YSan
64UpeXGQHugZYKz5461lqSnqDRkQcU8yPTPAlAgYgpQBu6bv+SNdZYr6QyZM
q7i1MdTMlGymx5FOJvjaW8SVdQpRj8iEE1+FpzdfEJLM+vv2bcMz4Sf7Wu6W
QCHqE5mga5vvemCBkHx8L5vAn5UJK1zWrpulKUS9IhMcB8Qe8mwQkJEMwcwE
NZPibwUBAtQvMoFzdu7N1URAGLX8SCZYNtt+fvWZj3pGJhhG9eWdiOSTMoZx
ZcL20P5l64CP+kYm/FgQGjjpMY/8puFpAfX5iyruEdt5qHdkQl2kz9gj37lk
8gGa0WSCQ56sctJ2LuofmbDxYlVf8T0O8TxrQ0Fe6vf1N0p+8jmoh2TCC47e
7o50NrmYP4yCbFmw0Pdhsl+pMeojWXB0nc9FqZ0hYW5nlAVZVro6T130UC/J
AmPtrkthg3XIbHr8jsuCc4u+zZn4pEc/yYJCD7e64ih9coqmqwuyYJye34Ex
fCPUU7Jg/MFO2zoJi9zm0QArC/Z1ibIO32SjvpIFi1xur5+vxSHaDGHNgjPc
/VfDkjmot2SBxYi/Hu58LumWA7Lg4MGmg7softqtv2TBypWzQ89+5RKmvZRn
gf1CrSuWM3mox2TBgOWWy43CeeQZDcfvUvdPmNEW+JSH+kwWrC+X7wtn8QmX
dis+ZEHLVcktzWV81GuygLX+2rCMk3zixByYbGh1O3P7XQ0f9ZtsGGj4q2lm
G5+kvqUHcDY8LI7fJ9EVoJ6TDeSJdeaTiQLCLN/EbDC79MUmw1GA+k426K5t
Uav3FBAGbthnQ+l1jRiPOAHqPdlwNeVM+n9VAuJC0/Nd2aAfOF46tlGA+k82
nCk3meTzSUCKltMTOBvClZKedPYVoh6UDX5/St0yKX74Yy89MbOhX5p8R/FQ
IepD2bDr/LRD5iAklswNs0Ea5d1PMF+IelE2hPEn7s5eLSRMO32UDf5apvYP
twpRP8oGy3SdooJ9QiKn6ce3bChO2y6Y6SlEPSkH/mzid6UECEkfRkDIgUyb
NdsfhAhRX8oBzpzTic3nhcS2N92hc6DfgYzHdbFC1Jty4K3OwAPJSUJCd4MV
U3IgJjVab0eaEPUn6n5vj0YOzRQS5risyoErSSGT/8sSoh6VAys3mkQlZ1P1
zAg6OVC471PFRuq6W5/KgbumzTojqM8vZgo4B8QLRyT2ofhvt16VAxHj4ppe
pwhJeDANiHKA29uj4mGCEPWrHIgfV3njcbSQNGXRBDMHZpT3E34JF6KelQNj
NxptNzgtJIy89DwHisdIniz2F6K+Rb3vpT0TE48KCTM+fuZAx2Puu95uQtS7
cuHm8Ml39joLCUO3tHOhqObVrh+OQtS/ciExKeqW72IhecOiT2AupLfXHOba
ClEPy4XHzv+CL44XEimzwbkQl/4i1lkiRH0sF5K5BiU6BkKynRmY1P1L8xZU
qghRL8uFRa8fLlrWLiBMeRzOhYJto5XevBCgfpYL8023vXasE5BuuyEXdqg8
fVhTKkA9LRfGzBn4uJM6z4z8kp8Lwdq+av38Baiv5ULn8taoJzsF5CDt1t3I
hUN7Zse4LBGg3pYLe6737SqbICDVrdrUHXNhd+vCecnGAtTfciGvLr9I9JdP
lJifPNi+MCJ1+DM+6nF5cEuDKDKq+IRHdWujwXkQU/Te69h5PupzeaA07um/
ZFc+6Y7P5cGq4zNPtc/lo16XB06qq5fZC/lkQ4bjYjtRHhg9Wv0s9RcP9bs8
6Bvwe/WlOh5h6OmYPNDyPWDgE8NDPS8PYk+E7it15pG0y7Mt/K3zwCsp8p1w
PA/1vTy4lzA85bQSj1xfTAsKedA07srH/Etc1PvywO7hX7VRflzCjIOVeXAh
KKM2ZyoX9b88mFu3vLXgD4cMpqbN4815cCw7zakwv0cPzIOHfbv+qTpyCEOv
9uaBj8xN8VGlRx/Mg4AXYXOaF5iQBSfDd2h654G27flZ946yUS/Mg5vnrzf+
jmKRbjuaWq/8IBWTBGPUD/OgXtT3Wv4JI9ItV+eB2gTvpweXG6KemAcdRnfu
JasYkGILmtDnwWnr4JyQGD3UF/MgLEAl+rGVLmHoQWkeuIfFHBoh0UG9MQ8u
vpy9es8dbdJJuwEXqff1G2VutVYH9cc8uNHVl3/nmC5h5LbbeZDmdix3VKMe
6pF5kHr82UITrgGxosvxWR6suHX3hf98Q9Qn8+CkZvi0EWuMyGoG4OXBiJuV
y0fbGaNemQcuXr++qpuzCANvf+aBTknNOpvPPXmiPOBfPDezKZ5N4gxpQp0P
2Vwt/lYbE9Qz80Hxz2yHXqMJYeQirXwYu/D0+MXDOahv5kMv2+XWN7ZzSCu9
vZx80PwRtflUKgf1znzY12IyhveUQ/oyBZ8PJl9bWzrUuKh/5oO/mIx3nsQl
DDyzzIdnQzcfvreZi3poPny9EP5sHzUvZzAAKx8+pHSuPF3KRX00H6xrvaav
eMwljNyxOB+839462usPF/XSfHCJaT+Sb8wjgX9oQpsPlspN+sGWPNRPqd/X
bbeotecR+vQp7cyHPY5LnFa78FBPpdZjar61bwCPMPDiMPW8R0M/2iXwUF/N
h1E7ClY2lfHI51S6QKjfaw4LHXmLh3prPlwNzWjf1sIj3XZqPhhODt4R2c5D
/TUf3F+/iWtQ4ZPRDMCh1qemt5qRAR/12Hy47NU2zl9C1TNznKnfCx3KxRP4
qM/mw/n+vzf3m8En+xhCmQ9v/sGGYfZ81Gvz4VBmpnnWej45t4NWEPKhRr4/
O2AXH/Vbar3MrBbfO8wnDN1szIfT2on6ocf5qOdSvw+MOd4QyiePA+gFpK6T
VO+cjeGjvku970edG+/T+ISRb7/mA0d84mdTAR/13nxYZNvv/Daqf7EZgEHt
V5tVXPIlPuq/BbBZc/+l4Ft8QoH7ipmDCmDa0DleYxr5qAcXgFdpiO6553zC
0CWDAhD53g5QvOGjPlwAxx8MKKj4xCfeVPUeNaWulQea+f3go15cAIJfsHbY
P363/Di6AIoGiE6W9BOgflwABYNXFwnVBOQyXb6kADJurEr31BGgnlwAAaIf
Axqofk2rsXfmFkC+e7CNrkCA+nIB9Doy7PhyMwFh4P4K6n6JaxtjRglQby6A
GGudzndU/zfTpxlyAQx+vmD/FGsB6s8F0LqkPTN9hoAw8tneAnhd65EpWCBA
PboATC4/titdKiA76MfzKgDT+fPIhjUC1KcLwPjh0bsjNwkIjXZXBRXAw84i
cw41j7r16gKIyDU1H+0mIPmMHVgAW/QSXbZ7CFC/LgAN7rJVt/0E5C6d9kgv
gP9uNQ9YGyxAPbsAbBcHr2SfFxBG/imhrpf/aRuQIEB9uwDYvnVscaaA6P6+
8fHahQI4uFmm6VYkQL27AIwUP7I7qwWEaVcN1P3XH4zIviJA/bsA7F9+mBF2
W0CW03DrWQEMue71teCxAPXwAogyV4vs/Zqar4yAVADZS2drHf8sQH28AChK
/Rt+CwgjX3QWgEpBxUVpPyHq5QXwIKCt2FZDSGrk9AsXwul1g9rOGgtRPy+E
q1tUHbTFQsJsh2YhLPMhz+WjhainF0Ko10heNIUve9FwwaQQ3rUNq0yaLUR9
vRDatfvwG5cKCY8hFIVgtehk+SgnIerthRCjBleLdwnJVJp+TyiEgKBzxxzc
hai/F4Lc9KimGYUvNzICTiHIMnx9DSj81a3HF8IZhfpbEYUfGTl7USHsbnEa
vThfiPp8IeRPiV4ZVSMk6XR7XlsIOnvc5/y9IUS9vhA+HDZrc3skJHQzGLaj
EDbduGms8kaI+n0hSOao1KR/F5I2mj4eKoSGbZtyViubop5fCHllmTc56qZE
jQH0hWCs+6PzM8sU9f1COHH0nc5Nir92x1Wo59mTqpo3wRT1/kI4PLiqJsLW
lCxkBJRCsB78SxCwxBT1/0K4UD9h1OH1poRWt0pzC0HdaUDrDhdT9AMK4WbD
fCtHD1NyhqY/VYXwL7xh+ryTpugPUPt1pNDAItKUFOvQB5D6/qCPDfrppugX
FMK9eWkhX0pMCSMnNhZC32+Bp2ovmqJ/UAib/TX+Hr1jSn6OpAF1IdRdrBCM
aTZFP6EQGi2nLWj8YEqYcfSlEF4p7jzc/NsU/YVCsIjrz33TX0QmMgJGITjq
mYYt0BWh31AEev208hL5IkKrc/sHFsGqgZu+PBshQv+hCG5e3vJGabKIeDCC
cRH8zh4k7T9bhH5EEaz4/Gzlt6UiEt9JP2AReD7+LZE7idCfKAJz8++zd7mI
CFNuo4pgTUGB9z93EfoVReCXsSp6e4CIvKThJxTBZdGwneVhIvQvioD/1u7R
iwQRoadvr7lFkPGq8tKrHBH6GUWw/fsX0cUKERExAkIRfC171XXosgj9jSLY
PLl61qA7IkKri+M3FUH9rliO61MR+h1FYFXpHlbwVkSY27lS79vvyc3L30To
fxTBvUXhbbl/ReQEPX49i6CGl2m6XVWMfkgRnH3eXvhHS0yoYUQ1hCKw9Oi6
58gWoz9SBCUHs2+fFYtJPRO3KIKchfyfkaPE6JcUgaRiY/zuiWJCowN5WhF0
xo0QGUwXo39SBKOMsj6cmi8mjLxfXAROG8c73F0mRj+lCF5rmr19tVZMxtDt
RVEEbrtClC5vFaO/UgRpizq5e/aICQPHG4rgqq3wZtshMfotRXB98kvvUcfE
xI2m00+L4Maty3dsTojRfymCxQPeTeecEZNzc+gDUwTj/1XuvhIpRj+mCKa/
kreNTxSTClqe/lEELX3WzHfNEKM/UwR3V0aNP5AvJk/o5etTDOV9vsy0LROj
X1MMJ5wGip/ViAkDNzSK4bdJ5MFJl8To3xTDz4dGbU43xMSEpoPsYlAripMs
vi1GP6cYliXGtQxoFJNuwbIY3F0vXD3+RIz+TjH4R+cG1b0Qk3W0vDq+GO5d
eNj28LUY/Z5imPZjXnjGezHxHk7fsBhsIk/ZTvksRv+nGAZ3LCiN/S4mTDtd
VAxWDqvjFZ1i9IOKIfXPCnlGl5hcoemHYzGM5yTeXaokQX+oGEL7aJ+91ltC
aLVj1fZiCOG/VPzrJ0G/iPp9617DX6oSMoCWBw8Ww7FMs+VlgyToHxWDYObE
iZZDJIRJG/oVg2u031EPDQn6ScVwy3Nbi5+WhHTHAYtheuM51iIdCfpLxdCY
/7atWVdCdjIGTTHVf0YOGKkvQb+pGP6cMB5mYyAhFBiiCrgYVnn/GqJnKEH/
qRi+9D6/IYu6LqDlrapieG+g16psJEE/qhjML5RbGlLXtFrDulYMEwbKjL9S
n+/2p4ohsGicRQB13U7bRQ+o511xY2wL9X3dfhW1vp0x8p/U8+gxgl0x3CnW
82zQk6B/VQy7v+TrbaSen6Fbn+l/3yCs0Jagn1UM/zQCZ9zUlJAVjEFSDAfT
3A2i1CXob5WA25vQYRI1CTnEbHAJuE68b7BnoAT9rhJQZAzbcqC/hETTdode
CXxlW6VY9ZWg/1UCzX9V7ct7SQhTHoISqLvV2vnljxj9sBLIkw8a8OonVc80
nBxZAsEqPv9Ot4vRHyuBnRmXZ3ZS50mZEcxKwOPy0UV6bWL0y0rg8+v5nh+p
80gNN+oJS6Dv3D0j3anz2u2flcDEliOVisdiMo0xKEpgTYjqrpr7YvTTSiD8
4tJzO+upemZ+SsApude++1fF6K+VgPjDmSmf5FQ90+NyTwn8uDJyeFWFGP22
EjA/zHOyKhSTDJpeHi2BwRu2KzlnitF/K4HndY4Gc6n6pt2NspMlkDJcv+Jp
hBj9uBIYO/NXi3GImHxg4mzU5w8P91elSFO3P1cCxneGhCV4UPU8lHa4SmDC
O7/Xr/eK0a8rgUMi11n3t1H1zLSDErAY/cXbmepn3f5dCfC74qZn2ouJHQ2f
FSXQOax1XPBsMfp5JfBCU+k/A0LVM1NwJVAYPrV5+hgx+nsl0G+q2ikdqv+e
peXSJyVwLOjSgmNGYvT7SuDn4Eu7T6tR9fyNJoQlEJBkJrHqJUb/r4Sa7+Eh
HtQ8eEi/bkcJDLh7rXjVKxH6gSUweq70aMMDEWHgQe9SeJ4w6uLDKyL0B0vh
h06RxZ4yEWHotHopDLP+5RKdJkK/sBRuSC/9t/iciEyi5T5WKewr0v0W5idC
/7AUmlNuVTnuExEHZkNKYfG/IfNyqfna7SeWQq3rFm8POxE5ygy4UpjlWDHw
FojQXyyFvDk3ncLNqflMt79ppTBv3bnGRn0R+o2loJ87zDWwj4hcoOmCXSnc
fzZ6cM4nU/QfSyFl0dtRVk2m5BUtV60phfz49KHDKHzS7UeWwtYRT394ZpuS
foxAXgobWCMsRoaZoj9ZCi9W6Ywdd8SUiGn750ApvHbc9CBggyn6laWw00wt
RDzHlDDb61sK2bt9NvYfZYr+ZSlIxuvf4umZkm1MAywFx4zY/J2/hehnlsKx
QQHLXz8TEkY+iCuFV0tbV7nLhehvloLg3sBT0kQhoae5dk4p5G4re9niLUS/
sxS8xl90ilgvJA20fVFZCgMzrHtNnSJE/7MUVNcaHrptIiRf1tMCdSm0Fm6w
HN0lQD+0FOZvceYuaxQQLbrd3y+FKZ4ay4bmC9AfLQXbbBW1GH8BYehRC7U+
xXdHhjoK0C8tBU6KjuG3sQLCpAk/lYK6SwsrXlWA/mkpfN6tpu/+mE/2M4Cj
FDYf1WhYl8lHP7UMKpL9rCUH+IRGG/dUy2CQq0Z5/FQ++qtl4JUwviJsMJ9U
0sdZtwxK3aKjr9/lod9aBrdX7W1oD+MRBv4JyuDB6FVnL9rz0H8tg86JQw3u
afLIX1ouGVkGhb+jI3Kuc9GPLYOVb3OmXnbnEg5jyJWBf0qL2Q4zLvqzZfBW
di644Q6HWDMLWAYZYdb9X+zmoF9bBp4aL+1mDOCQ9cxAKoPjP9osTgwzQf+2
DD44Z5r3Gc4mzHjbUAbX9k5X8hzCQj+3DDRn6iguXzYiKTQd3F0GvRtv9ta3
NUR/twyak870G3RInzDyp0cZjDQ1tv4Kuuj3lsEzpe99OI5ahK7eNyeo97kR
OU9ydgj6v2WQpHUocfydgWQgY4iVQfv9Dw9Gy9XRDy6DsTvsXfRVtQlTvqnU
+l/ZU1FzUhf94TJwzk+ZluKhT+YxDasMvCPOdzSoGaJfXAa6me+EwuVGhJGH
5GUQxhL7WrsYo39cBvv6V4+Yup5FTh+hCXUZyNc5PnC2YKOfXAYDltauD/nG
JoW0Hfa4DPKP6hf8ijRBf7kMpuV32n804BDm8d6WwXAxS/uRAwf95jJw7ON2
tiSaQzrocd5eBl0tXh/mNnLQfy6DuW2Hk8kgLmHor3I5RCfu9deaxEU/uhxG
b5qhMnYrl0xgDnQ5KG11a+l1hov+dDm0XftTebWCS1YyAKEcHn6bfuHmMy76
1eUQcS76uq0SjxxmCFc5bLO/+GabCQ/963JwGxtV7TSRR2LodmVRDv71Od7L
lvLQzy6H2Q5NTZt38QgD76eWg42T88FCPx762+WwZZewxi6aR17QctjCcih4
ccbIIZ+Hfnc5mNtWer+7wCOMHeFQDkuzLhYNuM9D/7scVuo8OFL/kkcEzAtT
v7ew/Wv7jYd+eDlYOAvrPJX4ZDozQMrhj9R9qP8gPvrj5VD3OGroFj0+YeCL
D/U8fjOvmHH56JeXQ2td7q9HEj7xZ/6cpRwGtZe8OjSSj/55OYw9Nfmh/niq
nml5PK4cFsWUbiidxEc/nVofHTfX1VP45OZH2pAph933hsxWn85Hf70cnle3
R96bwScfaXu6ohxu3Y0LypnFR7+9HA4WONTFz+YTpj1fKYckz59e+dR1t/9e
Dmt3LNnWTH1+JNNgysEvj3NvxEw++vHl8OBpdkIS9X2M/PeiHFKLBi2bZMNH
f74cKtx3a3dN5hNXhgBT5yVEKeLFBD769eVwemP7vI+j+SSMtld/l0Nzuh3w
hvLRv6+A9GO92O5CPmGOn2oFONYdnvbXmI9+fgU81+1flqTFJ49ouKZbAXMa
D5jsVOWjv18BnBMxN1f+5RFG3uBXQF6VZcnmrzz0+ytgP6vALfQVjxgzB7AC
JF9WzH/UyEP/vwJiRvoaW1zjEcYenFQBQ8bbrk4v52EeoALOF/Q3N0/nkTUM
QaqARJVekyrDeZgPqIARwpjHC314xJMeR0srYGlK/7fvXHiYF6iA2Xfe3ju6
mkcY+uZUAS3aKcmDZ/AwP1ABh+2cPwSM5JGLtNzpUgH+9ivrvxjwME9QAbUh
G5SsevEIY28dod5HPeiGwxsu5guoz893M1hyk0tUmAesgEjXDYd18riYN6gA
l5w9U8JDuETCNPwKmMb9E3R7DxfzBxUgtuf7VC6i6pkB0BVwN1i6e84oLuYR
KmDD1jiTw0O4xJkRJCqgZMGdETbvOZhPqAANY1565CUOYewPGfV949fEesZw
MK9QAZkpx4d+38shuXSavY56XtfpuR2zOZhfqIAZrS0bQjgcwtyuqQLCghZb
5r8xwTxDBdjH1TZfDzQhzPh9UwHzR12MuTzUBPMNFfBy99cq9i020WYaQgWc
sMt3cd/OxrxDBawfYPru6iA2YeRd5UoonXHnz/Dsnr/vroRhZWlVYxewyFKG
sFbCuYkDM8p+GGMeohLWDdF+9TnZmDB2vXElbNF9bb9mtTHmIyphfIGTSxrH
mDDtRVIJdpsaA5Z9NcK8RCXEGC4Uht8zIlU0HB9H/V7LobLxqhHmJyphyaRz
o6PrjQgjX9lUwsD82fbr3xphnqISOtuzdEs0jMk/2k1ZUAkhtueid8w0xnxF
JUzJMY9WPmlMGLt5dSXca1j+qOGRMeYtKmHeMt3dq4ayyBSG0FRCRL3xZRef
nr9nrwSVgvzOcc0s4sQIRNT13x3hQyeyMY9RCXdPVE81O8cmDD33qYTzJ0w4
86h51J3PqIT6/IVan+eYkFTmzwUrISnEuz4iyQTzGpUg3hay4M9PE9L95wSV
cO1VR4iLKQfzG5Wgr6ZVFjaPQ96dpW9YCbdC3+dspM5Ld56jEtqsHnx7HsEh
3e2UWq//oqf3reVgvqMSAkUqO5684BCGflyuBNvfpTO39+7Je1RC15XpHDmf
S+YzHb8SLuYZGbVM6cl/VMKLmwNeNTlyCWNvNVdC+mT++hIK73TnQSrhev5Y
T4/zXBKyiu6oldA0SzjYuoiL+ZBKyKmdEd33Fpcwx+V3JdzMHeDR+JqLeZEq
aLJJz5T95ZL7NLzqXwX7fh+UX9fhYX6kCviF3kr/zHjkBy1H6FRBnZ3LzI3W
PMyTVEH+7IVsVQqvMfI9rwqeJR9K+rSFh/mSKnhstzCV684jlgzBrIKn245F
pgTxMG9SBZ8eFSb4xPMIE/+YWAWzRowKulTAw/xJFbTOaHrjTM1Hd8YAqYIr
Dk/ee1L4sTuPUgUnAl3DBrTySCxNt+yr4NrIowmDqP7anU+pgvYV70+epOYj
I0+ur4IN+V+iQtT4mFepgs6MEU85VD9voe08lyp4+NFfPImah935lSqoHvxA
1DaWT5j4wpEqWL9h85JR1LzrzrNUwa2wDf+05vGJkCEgVXDV7uPMs8v5mG+p
gh9enJEVTtR8ZgSdKrjR9TnAdycf8y5V8FWpuf9fCj8z8ktyFby7GzBBcIyP
+ZcqGFJpHNB1kk8CGLuiCiLi4m0DwvmYh6kCbtjEuIY4PmHcvFrq8yunJt1J
52M+pgosf9vahhbwSd1N+qcKlh7746hTyce8TBXo1BjnrLxAzWd6XD6qAqtS
0e3NN/iYn6mCzW95i+Aun6gzALUKss9MTnrR1JOnqYK1P3cb27XwySiG8FdB
2Q31rpD/evI1VXBhi61zymc+YezLXtXwXT3B49SPnrxNNWxe4j5q7l8+2csY
UtWws9e+bS/7CDB/Uw2jd9z5vWSggDDtwKiaOk9vYhM1BJjHqQbhl/3/bukJ
SBkNn8XVcNbVIOcRqyefUw2TrH3MLvEFhJGbxlbDiOY/rSGSnrxONZSwk0ZM
HS4gjD0zpRp2vbm9tGlMT36nGpynuZ60txQQFkMIq+He1w3fyqEnz1MNMbLr
5/tOExDmdVdVw28dZw/LWT35nmp4UaQbsny+gDgyhkU1GLf+zFm/uCfvUw3r
+vdPXL5cQBg67Ub9+0vLzCY69OR/qO8/cqJ94HoBYeTnY9VQaTUy7tqmnjxQ
NbjcF1fudRaQS8yfY1dD0ij1q+ouAswHVUP6gVTLyL0C0v3nWtXg+cvygM5B
AeaFqPWNGvTU44iA9GcIQzUcCaouaPISYH6oGqL6l1ma+glIN12oBruac+nr
AgWYJ6qGtLZwcXCQgMxmBO1q+Hruy/2cUAHmi6qh9sGcSzXhArKdMQir4WMd
V0kWKcC8EfV809i+BbECwsQ3mquBffD43LBEAeaPqkFHJc5mW6qA5NHb+4Fa
v+KuOSMzBZhHqga9rnfT3uYICAOHflXDAY3LysEFAswn1cB8h/kLxCUC8o2W
D1RqYP/k3t/zygWYV6qBzA9bsyTVAsLI7do1MPvUtpEhMgHml2rg7/iQMe8u
CAhjT3NrIEZ19dqRVwSYZ6qB3zzP1ZuuC8gyxkCqAZ/kodcC6wSYb6qB+5Gz
IaZBQJh2b1UDDc0VS2LuCjDvVAM6/U9EBz4QkEiaHs2oAfMlFokbHgkw/1QD
yrcaPpo9ERBGTrSvgWsHJ/R59kyAeagaiHs5d/2hFwLC2G/ra0D4VuN475cC
zEfVwITPj97tfS0gSgyBqwGHPBelO28FmJeqgVuuxFLvvYAwx9m9BlQ42/pN
+yDA/FQNfGn7Vr/ik4DYMAZDDTQPevh36RcB5qlqYJqFWafVNwHp/nPiGjCd
MpLdr12A+Srq8w/2NhR3UPVM2wtJNbB7Wcu2WZ0CzFtR6z34zqwLPwUkjbHj
qeeJFlwy+S3A/FUNGHXOG7Gmi6pnOl5VUwODUrc+P/pHgHmsGpCm2/CP/RWQ
9/R4u1EDP+44zdr8T4D5rBrQusyLN1cSEoYOPqqBxmPJLg1KPXmtGria9rn3
ol5CMowRoGugEt5FF/bqyW/VwMNFjt5fqGvGbvxWA8dZgzsGKvfkuWpA/cX5
scrUNRPPUaqFBa5xHnd79eS7aiF/S+YQD+o6lC7fwbWw5vEYkz69evJetfCr
PvHVWup5GLhrWAujRs44F049f3f+qxYezFqyNYl6vwc0WhPVgtHVphN+1Pt3
58Fq4RGvahih1oexU8bUQpRbyuG6XwLMh9XCprw+8cOo9TVgBMpa2Nfx5cK6
HwLMi9UCd7l04BZqv6wYw6cWHp/7eZ5Q+9mdH6uFr73Ep99+puqZMdBrIc36
lZrjRwHmyWohg5M/LIU6P0eYQFItnFedolpBna/ufFktZE3ZUhTxiqpnWi7e
Vwu3a79PsW3pyZvVwvudpy7WUOdZTtur3rVw4vW5aUqPe/JntWBprVo/oFFA
Wpn/3UUtfBdO3vj0Tk8erRZci+4OcrtF1TMjYNWCho2r7MG1nnxaLehXJR/8
fVFATBlDoBaWbQ8d8bK2J69WCzf0790JqqDqmZHDaiFJw3zun6Ke/FotDDeb
7WuWKyBbmMBKLThM8l1jkN6TZ6uFwN+BRZcSqHqm4xZ3amHEfe2Vw6N68m21
sD70JG/JWaqe6e14Xgu3VlfdHXuqJ+9G7c+NNSMafAXkFg1f2mqhI/LKV55H
T/6NWu/sjXXmblQ903T/J3Vdunpr2w4B5uFk4Dj771bHjQLU42Rw7uS0TX6r
BZiPk4FIfd6HNdS86dbnZODCLzv6lppP3Xk5GXS+VYkwsRagXieDtNWdyb0t
BJifk4H4qKJPqLkA9TsZOMctVb3JFWCeTga96092ZukKUM+TgfKMSf3HUPO6
O18nA9uwuQ5r/vFR35NB48D8IUO/9eTtZDBGZa5J5Gs+6n0yyLKrO5z6iI/5
OxmcqnbsveAmH/U/6v5Nq/aH0PlcJo8ng9PBl/2d8/ioB8pA6UfVzcfxfMzn
yWBs0IXKpyF81Adl4Ff9tminNx/zejKY//rij1N7+KgXysB/wrzE8ev5mN+j
7ld4uHCLHR/1QxksX1D+l23NxzyfDPKaNEcvGc5HPZFa37aRd/uz+Jjvk8HK
wX1HjxvAR31RBvV1xq6POniY95PBprIcz48tPNQbZaBSNGaQyy0e5v9kMFQ5
+tgqiu9364/U+q3+o5uVyMM8IPU8d8uTVpzkoR5JvU/W4Jp1+3iYD5TBzuEt
ETUOPNQnZRD+9rHm5uk8zAvKYMZZ7zPLhvJQr5TB67htRv5aPMwPyqDVdJjw
aycX9UsZTAgySA58ysU8oQykn1Z0zJFzUc+UgZHa9pvmST1/jyyDJLY/l+vL
RX1TBof3X+eZbOJi3lAGWsfTDIxsuah3ymD1nOV2/U17/n5ZBiWrI/4+pPhS
t/4pgxjl6dpHmjmYR5TBt5ldpm8qOaiHyqDjQJ+JymEczCfKYPZQx/DKHRzU
R2XwIf/+0T/TOJhXpM77jAP/co04qJfKoHj1ay2X5yaYX5SB9a27dt+8TVA/
pfbvhsQgWWCCeUYZ/NA0Vp8kZ6OeKoNjs9R6bVnOxnyjDE4az9p3s42F+qoM
PFuMOP8OsjDvKAPv++0dAb1ZqLfK4MDpCp13PsaYf5TB5v2P5x7rZYz6qwwu
/fLzydprhHlIGTh83a0W88IQ9VgZBJVUOh6caoj5SBnc83rPnhFtgPqsDKYH
HRjf/k4f85JU/WzRfrrGXB/1Wur8DZudtN1RD/OT1LXzuRDw1UX9VgaF2kPD
YqN1ME8pg6bDgS+epGqjnisDnxlRTTvTtTBfKYM7B59438jSRH1XBldef+/N
v6yBeUtqfxdsCSE6Gqj3ykC/OTCWX6OO+UsZ9Oojjnl1Tx31Xzmou8+7OWie
BuYx5bBUd+zwJhVN1IPlMOpgiOrz55qYz5RDsV66984aLdSH5fD0duXt6DBt
zGvK4XvgqkC/dTqoF1OfHzrTQ8jRxfymHHLNrrUtrddF/VgOp491mjXt0sM8
pxySdOo9K/vqo54sh22HnHuxg/Qx3ymHNWMLnumrGaC+LAetdXPmZHkbYN5T
DgdevWms/myAerMc+qoMq9S3N8T8pxx+r4h6vrPIEPVnOeQMCDzgOMgI86By
AIlFoauDEerRcuhau8/MNNMI86FymNVrwMjmr0aoT8shdFFeca9xxpgXlcO8
7Xu6nrkao14th5o0kwEXco0xPyqHulvy559fG6N+TX1+ykPfJEMW5knlUH5j
aIfWbBbq2XLwL9h7f+d+FuZL5TB65gvBywQW6ttyqK82qDt3nYV5UznUbl1s
VPCp5/+HKIeCZdHmCzXZmD+Vg3T4l1lnRrFR/5aDw227yeEL2JhHlQNrYk7o
Hmc26uFy2Kw35DHxZWM+VQ4R5nueacewUR+XQ+yWuXd6F7ExryqHDufEo5yr
bNTL5XBc/8TOw01szK/KwXt8WW/xezbq53LQu3w2dtQvNuZZ5TDumn9thooJ
6ulyeFidqRWjZYL5VjlEtzuEG7BNUF+XQ+JSw1SJyATzrnJQiUzSbhpmgnq7
HGw3KFuOG2uC+Vc57J42Z+BMSxPU3+Xgy44SsSabYB5WDprtVv9VERPU4+WQ
Ns5q76gpJpiPlcMrtcDrftR1tz4vBzOnmobL1iaYl6X2Z7jvxp9ggnq9HNxH
/NspmWSC+Vk57LBreek4wQT1ezncEic/Sx9jgnlaOTR2haaoDTdBPV8Ocevf
XTgvNsF8LbXfMe9U7bkmqO/LYd+Jj8nzDEwwbysHI41NQ4PUTVDvl8OgrtJM
PrWe3flbOYxXaczV/8NG/V8OPuonlh/6ysY8LlVfR0Qbl79hox9AvX/kgYny
x2zM51Lr//n6D3k9G/0BOcQMD3DZdoGNeV05BCUsm3mrhI1+gRxKt2q+/53O
xvyuHPgvnUL6RbPRP6C+7+qh2b2C2ZjnlcNEjemf/3mx0U+Qw6d+9Vy9fWzM
98pB45ho0qotbPQX5CDZ7zj71So25n3lsHc8v+0qdZ67/QYFjHbzs2RPY2P+
VwF++S2ZXRPY6D8owHb07reHhrMxD6yA88GfoguFbPQjFNDEXTqn0piN+WAF
xG3YNDhDm43+hILik0lLwwazMS+sgLXzv1efVWGjX6GAA3/42VXKbMwPK+Cl
7Q8x+x8L/QsF/P54JOBGFwvzxApYcTzF+t5vFvoZCvjX+iFyGvX77nyxAqoD
xodI/7LQ31BALyu32MBebMwbU+/bmRO/ox8b/Q4F7Anzv/xgEBvzxwp4YjLy
2EXq+bv9DwUoPGQxY9lszCMrYL6+vqVQwkY/RAGJa51/BI5lYz5ZAQYCN5aj
DRv9EQW09H947awdG/PKCtg1oE1isp6NfokC8hQW5W2ubMwvK8DaYaf3Bz82
+icKSHg8bPOQKDbmmRVwyjDUAfLZ6KcoYOZLrdItV9iYb1aAxxGrFQefsdFf
UcCIbca9V3ewMe+sgNK7Wa5/1EzQb1HA/QDXdFuqfrrzz9T3TbL6I6Lqt9t/
UQDcjl4QuMoE89AKsIxJMF3jZoJ+jAJO+gVWnQ4xwXy0AkbWTTHWzDFBf0YB
jUH3JA3XTDAvrQCJsWtW1SsT9GsU0G5xLf2lEgfz0wq4qzt91Xc1Dvo3Cnh6
PG7KeTYH89QK+Dh9QWmsOQf9HAWkrXreEWnJwXy1AkLWTBrlP4OD/o4Cbu7q
32e9PQfz1grw/Xp4m9CJg36PAkR+gis3XTiYv1YAu2Bt/RIPDvo/Cgja8Tm4
+gQH89gK+BC0c1OvCA76QQq4fUm5k53KwXy2Al7EGZhrF3HQH1LAs99O5s9l
HMxrKyAiqteqI3U9fhG1vooniz4/4mB+WwHbQpY8G/26xz9SQNhz42+2XzmY
51bAuoRFhWZ/e/wk6ryceLPhmSoX890KeLfR3HWNDhf9Jao+t+ZtzOFwMe+t
ANV5M1uum3HRb1LAG/+lyUXjuJj/VoC9aJLPNmsu+k8KGGjb1/nTbC7mwRXw
9fQEe2LPRT9KAdEXWhY4OHIxH07Vb0C+28ytXPSnFFA1ZO63Xq5czIsroP7E
xR9+7lz0qxQwz4N74TGF17vz4wooNNCP+hPERf+K+r6quw0fznExT049z/qn
xVnxXPSzFLBMxTDZMoOL+XIFNI953hVewEV/6wIY9Tc2uVTBxbz5BYofnd2l
UHDR77oAg7xGLgu+zsX8+QWIj1w2efgdLvpf/9d053Exrv8fx6nsLdqmmqbp
vm9Zj5K13duSpWPP9i1CdpIlWVvIQVlOHDsH4YQUx3asEbrXEY4l2bfInrWQ
7fyu32M+8+f9SDP3XPc1pnl8nq8Zkb3fi1medYsnjy7iQWBV3qOHPM3DRAzz
v1zz0zOefLoINcWm5r03PM3HRIy7csVxfSVPXl3EX7+1/sPnO0/zMhHRy1a/
WGQlkF8XEX8oLTW/tkDzMxHNRiQclO0F8uwiUqIXPsp2EWieJuLa255xUXqB
fLsIsVpuzmNvgeZrIp5N3fiuc0OBvLvInu+u6+c2E2jeJmLWm8rX6S0E8u8i
EncXY1IbgeZvIjY7fr7VOEggDy/Cu12wVX6YQPM4EU0HWn1v2EkgHy+iRT/f
WhPY+z3zfE7E7JO1Riz8VSAvL2JEcDhm9xZoXidim0/lrfBIgfy8iPDP6bEv
Bwo0vxPxYl2h9YQogTy9iIG6wpdnhwo0zxNx+v7X0A/DBfL1IrbUC/b6MVKg
+Z6IrBu7cx+NEcjbi2j0/ny1beMFmveJcFy/PCAwTiB/L6J+TNio3HiB5n8i
5s3etObTFIE8voiFc6/dNCQINA8UUTpkZZBXokA+X0RX8fOpzzMEmg+yxxt/
ZMzeWQJ5fRFtt1drHTJHoHmhCIetO7jsuQL5fRFaOXt/mSTQ/FBE7DKHEJsU
gTw/u94XU3t/Y8fmeaKIbjU29rmQKpDvF/HqzJCms+YJNF8U8XbXbPEbOzZ7
f7Z+z6OsoucLNG8UESY0Uv9gx2b/L+KnJL7dwY7N80cRMx7fGfQ7Ozb3AOz6
jrt7re98S1/O1m9HVXA5u30z7xRhbNsiZiQ7Ns8nRfTs0qH2AXZ+5l6ArV/V
0ZolKZYeXcSR4MfexckC9QPs/g/edMtlj988vxRx6Wfc/sFsfcw9gQgXoUX2
3dkCzTNFtPeIPxDI1tfcF4iw2+WzLI6tv3m+KeJhe6vnidMF6g1EHPSJmjVg
mkDzTnZ+f3o+rcOur7k/EBHR4eq9NZMEmn+y20tdZVM5QaAeQcRLXcX3puME
moeKWCvXGNt6tEB9Att/bzvcqR8r0HxUBDcmueJcjEC9gojQX+536Rot0LxU
xJkeF4ZvGSRQv8D26667lxT2fDDPT9n+LhA9C9nzxdwziDie0qkokz2fzPNU
CR2fOw1rzp5v5r5Bgin/Wt9NHQWar0q48OaD581QgXoHCd3qrW9dFmCZt0qY
H51e61wrgfoHCZk3nazjfC3zVwndn1QuL20sUA8hYc629rUaC5Z5rIRlVS3+
DTAI1EdIKOvQIMxFZ5nPSmjUd3x2voNAvYQEW8Gnv28dy7xWQum/vqvGs///
zP2EhP6PXmRP+sbT/FZCQkkDU2AFTz2FBOVmWbsLr3ma50q4Pas316iMp75C
wpmo0Qe73ONpvssez9lnDs2u89RbSGiq8UOuXuBp3ithYMjBvDCJp/5CgvO9
Ac5x+TzNfyVc/+/Q5ij2emLuMSQkhht71N7D0zxYwqMBg/Uzs3jqMyT2/q7H
z+1reZoPS/g97d/Spct46jUkWF0dnNcijad5sQTHfXmtVszkqd+QMM5v7a85
cTzNjyXwx5fnz2Gvr+aeQ8LbsuHhVgN5miez9f7n2sYOETz1HRIq1nUc2zqM
p/myhJENW0Tc8uep95DwjntY4u/D07yZ7Z+40vWBbjz1HxIGbFtd+y37e8I8
f5YQVJG1IfI7Rz2IhPKPc3Jj31g+X0FCsXp+lf4hR32IBG7l7fVJVziaT0sY
Nf3duwWFHPUi7Hp+2iP7HbZ8HgNbr9YRvil/cdSPSOi5tMp30mqO5tcSiobW
PVW1gKOeRILnYu8TDRI4mmdLmNpk8MdnIzjqSyREZo72Ce/D0XxbQnZZ1ru2
YRz1JhKaH6r79GQzjubdEtw+d0+67MZRfyJhaegK+0QbjubfEr5srmfq8sib
ehQJLjs79/7nuDfNwyXY9H2p+a7wpj5FQlj5a/3e0d40H5dQ56/FL5qw97Pm
XkXCKueCTVtsvWleLmF/wONI6wdG6lckzErQfYg8YKT5uQS/pCeOi+YbqWdh
6+dZ03pVHyPN0yXYFQ8qmuZlpL5FwvQjeh/DSy+ar0v46ndodsYRL+pdJEi7
S8v2zfOiebuEqBtPgn7r7kX9C9uP8TMrfzp40fydPT/GhvZ2KzFQDyPhUMsb
rQo3GWgeL+FivNCvMsZAfYyEBTWCvHd5G2g+L0G2+/HM9MCTehkJK5s63x24
1ZPm9RK6bkxpgiGe1M+w/T2/t0uSzpPm9zJO7e3a+L9/9dTTyEjJzB1yLl1P
83wZv5Q0GnY8TE99jYzq83o/uPPeg+b7Mjw3OX3zyfag3kZG/K21+ZkDPGje
L+OCXH5aZ+1B/Y2MGLtz1Qr2u9P8X0ZGcpunS6LdqceRsXBsk8RF1u7kAWSs
ORvwoDDXjfocGQlpT+Jj+rqRD5Bhkxh5LqlCR72OjM/WPzIj1+vIC8gocth0
pXGQjvodGT+zX00adNuV/IAM3fD6fpFJrtTzyBgz4FNFnsGVPIGMJW0D97ie
caG+R8Yc4dWoMaNcyBfI8B8YWLGurgv1PjImbi/afv6IM3kDGXZCo6cY60z9
j4wBmbqXv3o5kz+QsVs74RR+14l6IBmr1ua9nZbtRB5BRqu8pkPeznSiPkhG
7qnwkD8GOJFPkNHz2Jepl8OcqBeScbX61xmnWjmRV5Dxfm1wThU7NvdDMvZm
7swpYv/e7BdkvG2fmNA00ol6IhmNJoa8K5nsRJ5Bhu+2zNh5q5yoL5Lxd+nk
ggv5TuQbZLRzX3R1zgsn6o1kLJ4TPWyY3pm8A1v/5LPHZ/Rypv5IxtOmO20f
pTmTf5DxrJaU/PSoM/VIMuYv3xb15pUzeQgZoRldBs/jXKhPYvvvVau44AEu
5CNkXB6RUlCy2IV6Jfbz0YXvvY67kJeQcSn4l8vPn7lQv8SuV8u7cww6V/IT
Mvb3vl89p5Mr9UwyHkz3mrEg3pU8hYzOEcPD9qxzpb5JxqOmWVeNBa7kK2TY
Lvm+78VjV+qdZGx7fDbBubbl+w1kSFuXd85ppqP+iT2ehh1DjvbQkb+Qsbnw
L6tecTrqoWSUnHybnLJERx6DrYduw+KoXTrqo2S0HR9V+PGcjnyGjLoZCdOG
39VRLyUjs9q0AQcqdeQ1ZIz/feaqr3Zu1E+x/XGz/c7Ihm7kN9j+nJDU/WKI
G/VUMkaPHxI3r58beQ4Zu2IiGqSOdaO+ij1fjC5Z9+e6ke+QkeR5z+Nophv1
Vmy/One96LHDjbyHjDYViaXGI27UX7Hb35MVe1t1I//B1v/hS+/Y227UY8k4
V31+nvrajTyIjMgFN9oK/7lRnyVjcP9eyQsd3cmHyPjy0Hd/dR936rVk1LyQ
NnhvO3fyIgpC+laGrItwp35LQVVpzy6Xh7qTH1FwYN7LkROnulPPpUCrqpgy
faE7eRIFCZNPeVRtcKe+S8HuP7+qtf52J1+iwMp1eXqu6E69F/t9+4AvL2+5
kzdR8CavRvsr7yzfJ6Vgx+Cdn0bV9iB/oqCgZoPWOZwH9WAKWjZsP3N7kAd5
FAVNTsYd69ffg/owBUHWaRNPxHuQT2E/P3Fn2Y0MD+rFFPw+t+DAnmzL5z8r
CLia5Nn8nAf1Ywp0Lh+vRt33IL+i4IP95VPNv3tQT6Zg0usPJ7bo9eRZFLy6
OFzKDtJTX6Yg/qGrfVCUnnyLgp9DW3P95uipN2PnE11SVbrR8nnTCgqjA/2e
nNRTf6ZgxbzV1X+9qyf/oqDzjYSFdX7qqUdTEHta2OfGeZKHUbBsUp0pEzp5
Up+moNvown8/jvYkH6Pg/ajnVXnpntSrKbAuzuiVnutJXoat9+Huk5MuelK/
pmC8Z+8+qe88yc8oSLGuG7bY2UA9G7u/IpuyJe0M5GkUuC4qHjI/ykB9m4II
13F8bLKBfI0CKbOogU+WgXo3BfuG7Tp77pyBvI0Ch29z5VZPLN+Po2CKvmLy
1Jpe5G/Y/Xv2G5fYxIt6OAUz9hqkwF+9yOOw8/+7l/XxOC/q4xQE93hXq3y5
F/kcBc2tE3TX9nlRL6cgKjXn8phLXuR1FETf291y+xsv6ucUjFg5d0mavZH8
Dls/v/Ozrf2M1NMpuBOx+HWDXkbyPArKfNd4PIwzUl/H9mfGytltlxrJ9yhI
8ss9x+cYqbdTcPbCn893yEbyPuz3H2vux0qN1N8p+BSTdnDof0byPwqKHCd3
WuXpTT0eu/3djTMGBXiTB1JwO/fL+JxIb+rzFFy1Lnq/ON6bfJCC9EUd+r9P
96Zej+2vT5X3n273Ji+kwG/1W5tx+d7U7yn4dsO337Rib/JDCnz9J0yoUe5N
PZ+C2fPnLPrDiiNPpOBpYIzNGHuO+j4FbXae8PnhwZEvUrBy9ZvSqIYc9X5s
vfPWdE7y58gbKWhQXBAZG8JR/8fWNyyigW1XjvyRgsrgtpeS+nLUAyoY4O2Y
cCCaI4+koPbwuFa5oznqAxXoW/cNmDCZI5+korrdlb3lszjqBVUc811bGJDG
kVdSIZ9KyOu2lKN+UEWI5LDFi/39b/ZLKh4lL/33xJ8c9YQqeo9qkmLI5sgz
qfhnRb3SLns56gtVJN8sD2n3D0e+SUV6xCNTeT5HvaGKK4tdL0wSOfJOKuwP
b//t8HmO+kMVNsmRrQrZ+xezf1KxviJJv/EmRz2iirIXl1IDH3DkoVR4jW25
Y1sZR32iipfum9QrrzjyUSoqR79peeE9R72iivuXSxus/MyRl1Kxf9e9B14/
OOoXVRxNv7N7hhVPfkrFSXXg6fW1eOoZVZyOaRa70JYnT6UiKHzRtRBHnvpG
FVu9ivoXuPLkq1T4f1/I2ep56h1V/N2s16yGRp68lYoZN06tqSvw1D+q+G1x
9D/5DXnyVypq+i+pH9SUpx5SxeaKWaULmvPksVQU93MaubEFT30ku//Cd3Jy
K558looNJyM6+7blqZdU0e11qV1eAE9eS0XbIqv/fQriqZ9UMTp0ZKRDKE9+
S8Wsicbmn/6/vzIP9FDjUK5THnjyXCryNhe29OvIU1+posfjIYfndeLJd6no
OXnDmazOPPWWKvr0OZ6cGc6T91Jhva+eQ88uPPWXKrI3P9lwkx2b/ZeKFU8y
gtt05anHZNc7u4HTcHZs9mDs9u8dDYlix+Y+kz2ee7ZXBHZs9mEqItL2vMhn
t2fuNVUsHJS/yYcdm72YilYrbT8PZedj7jdVhJZ8tB/Dztfsx1Q8fRr+LpQ9
HnPPqcLNruOuJx148mTs/MelBw1l62HuO1Wc+WFz4C+2XmZfxv593hPb/BCe
ek92fxdS++5g6232Ziq6nuk+O4pdD/N4VUW/ZlLqwzY8+TMVbWpPHhLArqe5
B1VxYc4+q2Hseps9Gtu//yscM4DtB3MfquJB+uEEPdsvZp/Gzu9nqMsBtp/M
vagKl/TTLV3ZfjN7NRW7Anz2R7D9aO5H2f8Py+9N6sX2q9mvqTC1PtuN0/HU
k6oYmFjlXsj2u9mzqVjapupIKzue+lIVb/+IeTetNk++TYVj7ftr51nz1Juy
Y492U4f85Mi7sfOb4dClRhVH/amKaStfXU/+yJF/U5Gz0/bhuXKOelQVlxyH
GYqfceThNGy2GYrDjzjycBrcZ379MuwORx5OQ/nAZRUlxRx5OA05ZX/d1F/i
yMNp+O5fvVszlSMPp2HI2ri7Nmc58nAaznTd6J97nCMPp+Gz5FDicZAjD6ch
t7lNdP89HHk4DR/6B4cP2s6Rh9MQnFWqEzZy5OE0jJk7s/fRlRx5OA3XY1fH
OmVw5OE0HB5TfLbtPMv3SWhY4ZBb4j2TIw+nwWadf63LkzjycBp6d7I50GUU
Rx5Ow9q3zk3mR1m+f0KD89JpZ1L7cOThNDyfyp3p0IUjD6dh4OZH4+Vgjjyc
hn6Tf3yq52/5vgp2+7XqbXZuaOlpNZy1ObLgDnt9M3s4tl5pSRdH2lv6Wg1i
u+nrcqws32+hYWYb6/uD2eun2cNp+Ln+lzM32Our2cNpKBl36tKlfEt/q+Fe
+8rPwTu8ycNpuD9hoJM+w5s8nAbHxu8fTmCv72YPp+HmrQLHJuz13+zhNETc
uRMa2c6bPBxb/4Xa4zIPb/JwGiY4/jn14XcjeTi2X6o1bYsHRvJwGjLnN5r4
31kjeTgNj7aH+Bl3GMnDabh0037RhgVG8nAaDmWED4obaSQPp2FK+PRJqzta
Pm9Pw45k20Q7zkgeToPH+KCv139YPn+P/fxHXtyL25bvD9VQ+mWUc/gxy/df
arjxeZxH6Sov8nAarpYnpJ2J9yIPp2FZ/3VNb3bzIg/H1k+8ojXmvcjDaYj5
uK18T5WBPJwGPirte9QVA3k4DesHTfNrnWMgD6ehVou4Ff6pBvJw7HqX3f/e
s7+BPJyG4lt+Pr81NpCH0zBU3ybt4ldP8nAarLIuD23E/p42ezh2fVqtL0rf
aumNNRzfv2rvq8me5OE0ZGcF5vRo70kejt1frXUttttavn+WPZ+KtKSyW3ry
cBpGN7/7u+MuPXk4DSndfFoYp1k8HDu/g8EfrEMsHo7t9w5Km3xrPXk4tp8n
dxRCiyyfH8iu1+6fx1L/8CAPp2FV1bHzcwd5kIfTsJirY99E70EeTkP8lO7G
1Lvu5OHY89e+1++JW9zJw2n4X9CVD1Yx7uThNLR93qU67+lOHo49PtmwTbnh
Rh5OwwZJsX29yo08HNuP315aL+3pRh5OQ4+5eys22riRhzPB7UlgB12+jjyc
CT++98r4OkVHHs4Em+6vHMIb6MjDmXC208+WH4pdycOZ0Kfe/A81F7mShzPh
+6/N96e3tng4Eyb6ZFemPHQhD2fCsIlDF31Z5kIezoTO+d9+s23nQh7OhC2/
LHtZct+ZPJwJaz4c8k9d7EwezoTEqB2BbXydycOZ4H5s7pzAa07k4Uy4rrQc
dnu25fu5TJjauagwyehEHs4E6UDy+NWSI3k4dv5BfsL+OEfycCa8vj1m2AwX
R/JwJjR/e2zNzjP1ycOZ0MAxvbrb5Prk4Uy4s+O83RGuPnk4E7r1d9j+/oAD
eTj28/9i9hQ0dyAPZ0Jp6IhFJ47ak4dj5zN86/hNfe3Jw5nw/LUhzvTNjjyc
CTOih3h3PGFHHs6Eb2EdRs1eYkcejv3+xGNRgyfZkYczwbD6yragWDvycCb8
c/1/UT/G2pGHM+GUU0GAIdmOPJwJLU/7RJ7fakcezgR1Vt16uot25OFMWPLC
t3WNGvbk4UyY7t65ZG+4PXk4E6IWn97Uaak9eTgTqn0adalxsT15OHY9J2b9
eMM5kIdjvz/DulfMFAfycCbkbftxfXyBA3k4E65l7Fq5qWZ98nAmJPVJ65Pu
W588HNuPiHhwqH998nAmNGlYVqdsdn3ycGw/1V9Y9mFzffJwJlSes9FOsev3
f8qQyjE=
              "]]}, "Charting`Private`Tag#2"], 
           Annotation[{
             Directive[
              PointSize[
               Rational[1, 360]], 
              RGBColor[0.560181, 0.691569, 0.194885], 
              AbsoluteThickness[2]], 
             Point[CompressedData["
1:eJw0XGVYFFsYRgxCumuJ3R3YBeMqqJjvMVHERFExQEQMFBsRExG7E0SULulu
dhfsDgxU7EQQW1H0zswe/eNzHmD2zInvewvs/JZMnKuqoqJyXU1Fhfu/61Cr
xme9LaATXT3aQOVutXLsiKmJ0UX+i1owu+fk/xzTnGF5Lt36qV8blF/vh6NT
TKbGjmpPfqd9vDnGj2D9j29H7t3rRJTfPxRe8hHXBso0yLmykj2dWkbg8MB2
0XHOWkT58+5Y+7V+7KcJOuTgpY0jq9ePwZ8rp7IOmOrR543Heu1zagvf65Hu
QQntKjpOxEFR3b2ZGfr0+Z547Fji0366ATn8rZNPpMdkbM5b8tbwlwH9PC8c
kBkGZ+41JK0bFlasPDQVBke809abGtHP94Zcv9u9hqNGxEftqvmE+um4Nn7t
0PfaxnQ+M3E2cd32/euNyZl9PVZ3tfMBfoyR7H9lTOfniyWRw6cfGGVCjHe7
v+vgMhurY9v9sksxofP1w4tXbztX/DUhI8f/Nltx1w+2taOGXfA0pfOfg45d
9W4lJZiStUZZbk9D/XG5eNaR+A+m9H3mwtXC4lEnVzOSdc8neJx1AAJPJDzV
X29G3y8AfyWhTb+qzMiTE/pJlfJ5OP/+pdf3NjP6vvMh+rJqbI9+5sRwds0t
p7kLkLAgZtfNFeb0/Rfi5cSXj/6mm5MRzCrV4+qBWLG6JqX+sTldj0BMe2fq
FmZgQda8te+hnrEIj3duDtIdakHXZzHit9ouP7nMgmRkchMMQlX72h3DT1rQ
9VoCLcvJmhYXLEjDsp17X3xagvd1Fce6f7Kg67cUEu914yPNLYmG5clZ0ktL
4ef25LM/LOl6LoO5/Fj7pDmWRNj2bdWTE8vwpWby04CtlnR9lyPkkPrb4hRL
0v/xuD3HgpaD6SzYnnjOkq73cgSG9pjo+sqSTJanJo4lK6BfuNtwQ3sruv4r
MG5T3NONNlaEf5zBSiyyeSh162dF92MlvNqaqx56WpHtEd63Kp6vxEybyy9G
LrKi+7MKC68tn34o3IrEzct/t6JwFZoy8+fXRFnR/QpG+CP1p4+zrEjZKC1V
p23B+OJ4ovsHhRXdv2CMvnpg5vc6K3Lbaa75s6mrUXnwtNmf11Z0P1dD98Lk
UvWfVqRJu+q/KMcQvJ/QdaSVhoDubwhKB2mFDzQTELUWE/aVQ7Dke+rTpfYC
ut9rMGfVzagyZwGxvbmE3dI1GPRpYoI1EdD9D4WmX1h57GgB6VtwPrjqVCiO
iHbMH+YloOdhLS5vDfqt5Ssgnkft9q5athYzDe4ca5svoOdjLdzvHOpivkxA
FoWEJnUZug7Ptqlt8gsR0POyDrrpo7o+3CAgW7nlM1qPp4e7pmzfIqDnZz1e
XLbst3CHgJwa0OX28Vfr8UBxTjt8j4Cepw24dqbGvm6/gJRYRzROKNmA36e/
zvM7JKDnayNOBzcf6nJEQG6qNKhq7NwI9zb7sb2OCuh524jEEJHVBnYcvMxS
+0nXTXgTuTFAnR0rz98mBCa/WFN3WEA2PzsXWX50E3Q1Gre9Oiig53ETOix+
kzKA/fx9nivFx/5uwseY03fv7RbQ8xmGEQYOv8u3C8iJWtuc5fPDEKPe+dmr
cAE9r2HwbBs3yJt9/9ReV/qPvREGD2lelgm7Psrzuxl2idZlVuz6FSavOSft
txnxuQY3Fi0Q0PO8GTkZTWPUZguIwtTes2PCZtz61GvV+ykCer43I9/6xiqr
sQJydfvNhiedw9HldvcFx4YK6HkPx9xRiz1nugrIg5/cgQnH8Bw/UVAXAT3/
4fi8Nyvvgo2AvFno9O3Yo3AMVcs5s8RAQO/DFviqBHf27SAgXx/cDVsxYgsE
+vGC41//3Y8tgAo2CV5ZkXZjtmiPy96CxsidcW/r/t2XLdiyJe9+W60V0eGO
r1kEas6HL5yW/+/+RMAxWGvjr1grYtn9kbhTWAQK27o5Pd/z7z5F4Nwh+0Dd
UCviELsj5+nbCJxs/CXcOPff/doKu7C3gh7jrYiLfu8BlRO3wnlvlra437/7
thVZqdd2eImsyGB+g7fC8X2NzrnO/+7fVmxZot224rMlGfN5L7vD23A1tn/k
9HpLeh+3YU9bXcd1Mkvi7c/tyDa0W9TV41aSJb2f2zB8gsEEn52WZF7da3YF
t2HU4MX3BEGW9L5ux4yPxZu1JliSlSO4N96Ohdc9L0mcLen93Q5mRnmnpUaW
ZFMxdwS34/yfnb6Pv1jQ+7wdE+7OvL/itgXZI+GeuAN5q0OHOeZb0Pu9A/es
Rw//u9+CHI/i/u1A25oTHh8WW9D7vgOb/WOOfBtlQZI1uRu9E4KgKKE+Y0Hv
/06k9J1X2u+vOclf+ylnfOBOXH6++XHQPXNaD3biXMGlutQccyJ7f5K9oTux
c8CDQ8+3/esXuxBa/k5hPsucXJ45+rzawF0IGtWvZLizOa0Xu3AttDFotpo5
uX/1u+fzpF0wn4OwgHozWj92Ie04Yzc2w4y8QuLjKp3dsPdU0+P6m7Ke7AYL
P46keJgRbnbHV+/G5sCAYA1LM1pfdmNJx92vu74xJX/tuAu3G5dCIsI7F5jS
erMHjcse9I/cYEq0DqVtnjBqD7a9aBp1wc2U1p89WDjiluCQrikx7+Cl0zVv
DzwrJaPf1pnQerQH39dsXVF13ITwr2u5Fw/sBnXrMMuE1qe9iLD4+T7dxoT0
fJXFvAjfizTd0odxj41pvdoL8dokxZ0YY4Ip03Or3+/FCsGXW728/+GJfaj+
Y7I9zciYcKsXPXkf0pq6+VtcMaL1bB9c/XdVBYUbkan8huzDc8fKkJ19jGh9
24drkxdljX1rSPjrbLgfC42KvaIiDWm9249+473qhg03JKXsaTcZuR/jHExC
HD4Y0Pq3HxcNxz40OGpAcPZh4ZZ1++Eb/qj3rb4GtB7ux+WNmau71euTM3/y
2BOyH7MmFeB5sD6tj/vx7mRNTIquPvHos2Ow78v9sPCs3OyQqEfr5X7kBsvu
qbroEf44mh/Auck5Q4+u16X18wB6LYn6qLJdh0zlC+QBjF3/a5PlVm1aTw+g
b8TT5duCtcjjJ53ZHTyAD7LXXZKmdKb19QDu9DH8utlBk3C31bT4APL6qnY4
+1yd1tsDcJy1tvOuHWrk/QRuRw7AzXCgWT/jTrT+HkRatccgt80dyHJuOW0O
4vwt9551F1VpPT6IlMTXEofXKuSHwj/dd9JBDPqe1T8sqg3K+nwQj/wL/r65
/wMbf/VbenX7QazYdnjvDf/PUNbrgzhmFfdg+Ke36MgXqIMwd332LbvkNpT1
+yBGzvK/IMm7Wb1r0etfaR8PotVivnB4xsdqZT0/hB9M7pOZsSoyA7bamNof
QoJGh6ufpe1kyvp+CBWhFp90Qz5XRz46tC3C+xBUg++Gls18UK2s94eAI5nX
xIdrYW2ykC1xh1AW/0BtT+VziucPwd0/t9vgbR+QNJYrKYegH6Hfqp/5Bcp+
cAjyAVO2ajb8gNM2E/YKH0J2U9FPz82/oewPh2Fi2+7Z1+K/YA83WyAOw/nD
17td3dvRfnEY96frCVIOqRJXfgEPI2yOcaFvVXvaP9ifb75t8vtqB8K3hyOH
Mem/Z1/tLnSk/eQwktQLtWqyO5FhC5a0RFw4DFFtTdfhEWq0vxzGOG8bn4TR
6uRS3PCiz22HIW/v2yeigwbtN0fQ8/uF7uNzNciEest1s3sewTcLjXwXT03a
f45Av7G3pWujJrlr8GnwtYAjuP9Vb/mA0M60Hx3BgEjxtk7ttMgs/oIewemb
g84M2aRF+9MR/Jk81XDHDy3yIvzklfRrR+Cw7OMPn4XatF8dwYdra7rjjjbh
NsOsw1FEqxvLDgzQof3rKEbM3H+mOEaHfPziPm2r61G4lD54odaqQ/vZUVie
HLjz+gRdwhYLmy+LjmJYJ/9vU5N0aX87isTvluJnX3TJn7nfX8yOO4qCO3fO
etrq0X53FNsTyhuXDNMjW7jp1R1FzmImryFAj/a/o6jyjgks3qZHNO8mLB2o
eQwDBG8Vuil6tB8eQ9bAyOZftXrkgG5o79ODjuFcZMeGvU/1aH88hn5PEmbX
/9YjpvyBPgadbLdxH0z0ab88hjMGHRIeddcnMZvsFVtTjuHuC+OYAjd92j+P
wfbb8EebZ+kTcenvbV8eHMOYL2brvFbq037Kfn2XsXDgDn2SzpUrvUiMuzFD
MCxGn/bXSLzbenZVSI4+4arf9WGR0HZJ+/tKoU/7bSSudA5afOK2Pin223h/
4JpI7P+j7pv0Up/230hEJgUE63zTJ2zxPXU6MxKyLQ+mv+hoQPtxJNaS43XO
xgaE67bmzyJxtHOPaxpiA9qfIxE9WSNgRU8D4s5th0kUtv15/Hk9MaD9Ogqr
Mh3M+ow1INeH3Wv54h6FosohsgyWryr7dxSGDtnQrWm+AfFan1XktzEKniML
/nYKNqD9nP3+4yHdNcINyCO2Ol/Pj4LUPtei/X4D2t+jEHBtzaYOMQZkTrP3
kEFvorBpgHOYIN2A9vvjqP98InpWsQHh26XVcYxb/CjlXq0B7f/H4b5y1vUT
Nw3IUr4hH4fpkQXbK54YUDxwHJ1DV28axfYLrhhsiziO1W1dIyf/MaD44Dgu
zzC8+knbkKy/nj/ta+lxpPbS6OpsbUjxwnGMPpBdLOluSNpr7LSZ03wcLU8a
JrwkhhQ/RGP77+DUUE9DwnWP68JouE69btoaYEjxRDQuWTgdWLnWkOhxx29K
NHwvbdnYut+Q4otoTHUamRGdYkiO5mkty9gVjd2XJornVRtSvBGNrVOvCwLv
GRJe3ZBFQ/Nb4OOCT4YUf0Tj2TfPtPE6RiRBxB3AaFjlhMeOcjKieOQE/vQr
q0gbZUSkM/YpvkpOIMxyZemaBUYUn5zAheNSTflOI5J9eO72OTNPwN+o7UZE
phHFKydwaPf7hss3jEhvvh2dgJssLDXquxHFLycgSX8xodnamLDF1Ahn2Z/v
a5N9yc2Y4pkTUC8aO6bHcmPCbu79jNYT8Du+dL3gpDHFNzHY9l/Q7D2XjMkF
djcsuseg65/2v9a1GlO8E4Mia9sBrx1NyDh+gjFod2qS2dkZJhT/xGCQt8ox
g/0mRHndYpCkef9lba0JxUMxsFm+K/B2qwmZYTv445zLMVjUvmd9n56mFB/F
QBQYNPjlQlPCdd8bKidx1vWPzc1EU4qXTqJJJWvl58emZP6BpnXodRL9J0Ze
HWhlRvHTSTRMSp6RNM2MfLhQMyRzwUl0fzD2tyDSjOKpk3jQcMQt+q4ZUT7u
JPwMJ8brmZlTfHUSgbNlI5ZNMyd8+715EkEGQRNyos0p3jqJ4LmbL8sazMnm
FVxBOIX0FUvKjgj/6ROnoP9Tz1Y4z4Kwl4MtWafQqDJIZ1qGBcVjp5B37np6
108WZB+LDm4uOYU/h+37HnK1pPjsFI41mwrXb7QkxoILL5F4Co5r5v9qOGtJ
8dopyG0y92boWBG+vNw7hSZ58uP7XlYUv52CRbxuz+mnrIg+X5BjMVpQr8O8
saJ4LhbPzz4e2aWHgExiD3OtbSy+X1RpFxD6j8/GomF+Qdq5GgFhsdaGX/1i
8WCmlqabtjXFe7EY6tCN1HtZE779TY7FGN0RNatjrSn+i8WJLz/8Td5ZE4Hr
PLbFxuJovPfETGcbigdj0dF7iZHLehsye9JEtqWxz7+K/fFnbSg+jMWe3KHh
P9RsSSLbPe4mxMLPb7PG7i62FC/G4lly2WT1Cbbk9W6uIMbC56qd7sJVthQ/
xuLkuxD1rChbwpfve7FIfCvCjUpbiidj4Z9jX3/9qS1ZzD8wFl+NtaTpHe0o
voxFZlBZvLfUjuSyzTZPKw6aNn1fPPawo3gzDo9XLMzus9SOfGm7HfLWPg7+
VRVvfQ7ZUfwZh9/L6457FdmRPhay6baD4zDlgmuj+X07ikfjUGTVIkz9ZUf4
8jOdHWv3SP0rEFJ8GgeZo9ofayIkbK9mC1Ic1p1uV9PBT0jxahyCj77Kzg4X
EpUlYR3O7IuDdNWio9ZJQopf41C/+5fP+LNCMowHgHEon7daa9hrIcWzcQid
qJ/7Q01EtqVMudizNg57xolXL5aIKL5l5/vUIjpupIhc5K5PQxz6tswKPDxf
RPFuHNr/8HQbvl1EODIQ+yMOOoemn8xPEVH8G4+1/i+aG86KCA9HDeIxb1L4
mbMvRRQPx2OFimnFwg5iwoIXtiDEo9D1a8hFoZji43jYeQmzXhIxuevywXW4
Wzwaux00q5glpng5Hlnzlm8cs05MLHgAFo/l99fnR0WJqb4Rjyr51L2xRWIy
k9/gePQL+vpx9i0xUeLpeJw0bHf+0QcxUcKpeHhtmNrOSIuhekg8JKO3HOkg
YQh/PXLisXTygM3ZQxmixNvxOKb56aKRD0McWPQx5WI83k2YHeISylD9JB4H
yhwidY4wZCF/IePxOH72gIRshijxeDzuao9Z++kCQzJbZ7AzjIdbw8eg388Z
qrckAD2uucjbGMLDAbME3D60p4mY2hMlXk/AkZuFFWv/syfO/L8EuIoXnV82
yp7qMwkIW969r8jPnrBgkEXoCRi6/UTf/aH2RInnE3Dqvcu3koP2pCxQ42fs
vATY9ZHGxKTbUz0nAU7p9rMGKexJG4ue7oYl4Npzh4XR9+2JEu8nYP3qkZ8L
WuwJ4dtZAroNj+6yS82B6j8JuOPf3t3a2oGEyy6yCDoBWht1NwW5OBAlH0hA
/eK77de5OxC+HFxPQKrqQ003XweqFyXg+7U3F6+tciDc7PLfJSDw7vc1Jrsc
iJIvJGD7H5OxlrEOZAx/4RJxq+u49Q0FDlRfSsTdv7sH+l5wIPu5cmyTiCuv
dtbGPnIgSj6RCN/cCrfYjw7kFov+pvZNxNMpA37P6iih/CIRLb+LTR6ZSQj/
up6J2K49+5JFFwnlG4nYtvjhGDNICAuu75xZnAjNU8436iZIKP9IRPyts9s8
/SXkRDwHABKRdBcJB4IllI8k4vj5iEn7t0vIE3b1nOPZ8fbcS+OOSyg/ScTc
p6qu109LiIjfkETMcL9zTr9SQvlKIl4Oj041uiohARw8v5OIOe6XOt1vkFD+
kohnXZ5q+3yQEL78tSQiSnXCm+S/EspnEhG6dFN1jq6UvO9e7qDbOQk7fKrL
19lIKb9JwmjtwR06d5eS/zw4xJeEPUuNq6cPklK+k4Tid0L9JWOkZAXfgJMQ
OMjWevgMKeU/SdhQu1e9YaGUFHHwcloSft0r+Nh3jZTyoSTsXRP5c+o2KeG3
d0USinRbB/U/IqX8iP1+33GPn8RLyQC+ACYh4VTVt1E5UsqXknD9qHlscKWU
cOh7amoSWt7f+xJwUUr5UxKerTbVtrwrJTVfJSzCYr8es+fvwedSyqfY+Vbv
fnr1g5R04uDRQ3ac2Hr26i8p5VdJqHznoTio5khGdeMQUxKOLdnywsLQkfKt
ZOzLlQycZ+1I+HKvn4wY+6H1q6WOlH+xX9/sfd7DxZFcC+AQUDIk7xYbvBrk
SPlYMlx0W+RDRzkSA/6CJKNzT0XDXE9Hys+S8apD9yUeMx2JF9fefZLRf/HL
1d8DHClfS8Y3m8+/ApY6kqjyo/t1Q5Ox3qj69/E1jpS/JcP7UvvQQ5sdyUOe
LifjmP+FZeN3OVI+l4yJm32e3DjkSNiHsRQhGSmfvWSmJxwpv0vGbPFaTWGi
I+FuR8H5ZMwbc6mw5bQj5Xvs589eURye70hYsMpC4GTUFtaqPihzpPwvGUVT
uu34Jnckb0dyC5gMbUGvfnfOO1I+mIJ5UwPbh15zJF34hpSC0a7zrz+tc6T8
MAW9z1ft1H7oSPj21iMFwfu+mLc9daR8MQWp51fPyXntSPJiPqScHZ2CSV2O
uDs0OVL+mAKfUYtzZn9yJF9L63e2zU3BiLlvV/h8d6R8MgW2DdnLbH87kr7s
7XXZlILfamZbElWcKL9MwZMNgvDGDk5kHQ+4U7D81cRhX9WdKN9MYc/r7eNy
LSdSzV3fghT0WN9nyng9J8o/U+A6cKNbnKETUeULVgr262v0KTBxonyUfd6D
9c3bzZ3IcLflP3XfpqBlsMzZxsqJ8tMUlG2vvxBs7URY8P9wRPtUjNzduHSf
rRPlq6l4cNfg1XyhE7nMwW1BKvpcmP5cVexE+WsqfhWk2MxknIguN70+qdD8
c3TsansnymdTIdBfZjvBwYlM5AFvKnr26jzkHTtW8ttUaNtmzRgicSJHbmvM
Fy5KRcDAVuNp7FjJd1ORceSibjd2zLHPaVtTkURM3sjYn1fy31Q4jL3uqs+O
ebUwNhWhOmePWbOfr+TDqdget/boG3a+PtJLeufKUmGZ30kRJHKi/DgV79xe
x+fYOZF4rlzdTsWZ9Q0VmTZOlC+nYrV1zd65Aifykq1+Lh9SMf2558G7Fk6U
P6diyDC1Ae3NnIhkw+7SQI00jE6/1/rayIny6TTcfmDgGqHvRDgyFS9KQ+UK
0yn12k6UX6dhdk9R4SsNJ8Kx5/sD09Dvs05aWkcnyrfT2H6gHS5s50Q+cdsx
NQ3Wz/x2j2fPk5J/p2Gap7WaM3veenHwZXkakhvOdr3w0ZHy8TSEaGg6G7x3
JCGdxewU0xB72W+w9itHys/T8DauPLT0sSPhqnNhchrGX9f8YXzfkfL1NHTa
+ea83U32Pg9tbWqUpWF9gPXnBxcdKX9Pw5vi7suH1jiSIRz9fZCGif/V955S
7kj5fBr2D9xrb8Le3wiuPH9Nw7xVDRYb0x0pv0/Hiekvn+yPcyTnObVWNx2Z
ZbGu7pGOlO+nY3TB4Ntpex1JZx6wpcP++NIpWVscKf9PR8S2cC+vUEfCktMZ
f4am43tU8uTYJY5UD0jHfzu/nNvpz95njr7NSkef4Rt0jKY5Un0gHbPakdX9
xjiSOu74haRjrp3qgN/EkeoF6XinIQ6bwtZXM14OTcf8+2MnuTs4Uv0gHZNL
tE/fNHck03mCmw6rXqNmN3d2pHpCOkJux/eJbpMSji3onUvHrfTMG3eapVRf
SIfXcpWCk4+l5Gko19DTESYWDGm5JqV6QzqWxkkrzldLiZgnSOmY6rtyAJMt
pfrDaZSGVReonpSS+Vw7Mj6Nn09GN87cLaV6xGnMbjyx2jlUSk5fq/N63/00
hmk2VW2cJ6X6xGmYjRvVMmiSlDQ3yvqK3E9jRc0olcVESvWK09jZ3zuxYxcp
6cETzNNQPxcxpoOplOoXp2F4uUDo305KeLV8w2msWTy61aZRQvWM0zjbwdCz
520JKeEZ12k4W3l5HKmQUH3jNATeBjFDEiXkFwdP805jtYHNTuddEqp3sM/b
bffAd5mEDFrDMZrTSB5qd1XhJaH6x2m4D9uqMaG/hIQdGcpC3tPIeD14t6qN
hOohp9FnwJ3oK+0kpDa3GwvZMqB66Wl2ynMHqo9kwCa8xjui1oHwj7PMQK+N
t7t5JzpQvSQDH35FnTILdyCjufbbOwPywu4NuSx+VOonGbAwVskxHuhA9nJ0
dXwG+oalDepp5kD1lAysWXX68eeP9uSGkANYGRjZJLg57KI91VcyMMlyWItW
nD0x4glrBoZs6TOxR7A91VsyoLfWvuEQi7eVckAGDl06JTewtKf6SwbudNe+
uu0dQ/jyUpqBywkZOeeKGarHZCDo2oNfsZsZ0sDB8VsZEF41+VLvzlB9JgPb
HXvruOgxxI5zK5oyYKd+rKPvTTHVazJQv/FNQMcDYuLPH5hMjD4gn1k2Wkz1
m0zEnp+0XkVVTFLecA04E+tezLFEvojqOZm4sl49rnyWiPDLNyATm+7+93xv
exHVdzKxktmgdzRWSHi44ZWJy4vd3sxwEVK9JxOlc5M2t1XYkWUcPV+aCVWd
14c+9LGj+k8m/s5bNbUyzpYUTOM6cCYWrjf1s2m0oXpQJubM7fdYY5o1+b6K
65iZYC4K2nUMtaL6UCaeNVfWfupjQfrxD8yE9Z7Rx6dFm1K9KBOjorY2j9hi
TPhyej8TQyw32L/W+uevZUJ+u+qccKkZkXP043MmDAO2tAu8bkH1pCwkpFo/
E16wIh14ASELX+oPTtKdZ031pSwkpowyHSCzIW7tuQqdhbf99DrcWG5L9aYs
DHt6aU3MR1vCVQPvIVnw8ezpXuVrR/WnLCjcP3uQGjvCH5cZWYi5O2mYv6WQ
6lFZCH2fyTQsFBIeXgVnYemaqKA/eUKqT2UhUCe64MoXIZnEX+AsHDjvsMKm
h4jqVVkw79rseIrl48f2c4AoC/cy6srvR4uofpWFsMQ5/w27JCL1GRzBzMLl
J79qyHcR1bOyINsZkCa0FRNeXnqchfURlY3/jRBTfSsLPWsvpaQuEBO+ffzM
QnGfiReqdoqp3pWN8E/WgXFpYsLTLaNsJD7zaAk5K6b6VzYWp6m9nv9UTF4L
uBOYjc+9vsr2t4qpHpaN10k+C7UMGOLIb3A2wlaonfviwFB9LBt73r8x9x3A
kMV8w8xG/0HaM/zGMVQvy4a6e1SE9myG8NdjXTYGOZ28tGwZQ/WzbPwySr8d
s4khSrshG29X5L48uZehelo2Mvwj1cOiGcLLL7nZ2NopoOu4FIbqa+zXH/4c
YZjHkFDOrbuUjVtDv8y5U85QvS0bL7Ln1MbWMqTyuRH7xGwM6J39fs1lhupv
2QjaLiyaf4shKvy/HFQ0B81ccZ+helwOzg2et+9UA0OEbLW21M6BeXmPlZ+e
MVSfywH625UufcUQZXwuBwNbfaKs3zJUr8uB23/7Xv5l68vcdN9JEx1yEPNi
jabZe4bqdzn4HfHFZCE75umpSw5cTP7KfjQyVM/LgTxgwMKz7M+nnh3dZ8fg
HNTrXhXVvWGovpeDUq/4XHv28y9O4gQF9vmG2FPBzk+p9+VAWGPw5hg7f74d
TM/BJnhmlrLvp9T/cvDZdGm48DZDtNlu82B+DlzNBFduXmGoHpiDZcN/pF08
yxCeXq3KwbQZV75pVDNUH8zB1YzVY/YXMWT8nmNBBuHs53f06zAzk6F6YQ4S
+iR0XZLAEKUdnQPviIIjZyIZqh/mYKhRlXzWHoYo5Wr2/exWNrmGMVRPzEHu
2A3qE1cypLAPR+hzkF/tm58SwFB9MQeBJo/695nKEJ4eFOfgi3t1ZNtIhuqN
OZjYR33ud1eG/ODcgNoc1JnOrbeVMFR/zEHixCcXV5kwhJfbbuRgflBB1Mf2
DNUjc+AhtHfe1yIm/bnr2JADw7Lh7Uc9FFN9Mgcqm5Y3mp0Tk5k8wMtB05iV
vX/kiKlemYOvh77vfBwlJjy8/ZmDzWe6PTwbJqb6ZQ4G1I+fmjRfTGItOEKd
C6tvJyctGyumemYu8i7v7G3rLCa8XGSYi1mu4dOSTcRU38xF1otbLd9+iMhz
bnttc7Hx9KsX7etFVO/MRddG3dOVpSLSkb/wuXhc+8TEMFJE9c9c+KyUiT6u
FBEenvXLxcO04YVDxouoHpqLnx8We7RIRWQkD7By4RI8K/txOxHVR3PxyuP8
ps93hYSXOyblomjfhBrNDCHVS3OxxjJ0mMoGIdnVxhHaXIw54PY2bcw//TQX
y/rsqLtrISTc6VNZkot1imR/z5d2VE/NhcnrE28eZdgRHl6sy8W7l+3sui+z
o/pqLiwP1E793MOOtKRwFyQXx7b0M7nQbEv11lxoVYjcBqXYEqWdmosud/xu
X/a2pfprLqZ4aB69o25LnHmAk4s7g6L3DZ5tQ/XYXAw23qdxKt6aKI8zO25n
ePLMLQHVZ3PR/Wui2fJPViSYJ5S50BP89hj825Lqtbnopfm02vaDBYkM4hSE
XNQVf3Bbf9Gc6re5iFxZm9v1oBnh6ebdXHjN1HP8NMmU6rm5aHLxNT/fx4Q8
2MktILtfd8wkPdYbU303F9brlva7M9+Y8PLtp1xIDhVF2v01pnpvLjIvpr23
UDEl1jzAYM+T4aNNd+3NqP6bh5DhU/4bN9qcsOC+bJRWHgaOf/C800wLqgfn
wZfsi5w3xZLwdMk8D0OHZLpV9bOi+nAeRvdKz9XUEJBw9vZuss+DOLd+cm6t
gOrFeci9v1HetsRaKT865+FE1xDzVi0bqh/nod2QYof5MTbkLHd9SR4OvAmf
OEfflurJeXiWFqzXdZwt4dTYm2PyMNKri3H0dluqL+ch0m1MrbDKlvBw3zsP
Dy0mR0tabKnenIcj8cS4vY0dcTLjGHIetObWq7W521H9OQ9qmzQPTFlpR3j5
bFUepoc8Th0dbUf16DwE/vqyoLPMjgRx09uch+p32dY1z+yoPp0Hw1GfrI+3
FxIO7c7Yl4e9Rbu35QuFVK/Og+PAize7ESHJ5e3APGSuaZ4imSGk+nUePqSM
LioNFpJbXNojLQ+LHJO6t+4TUj07Dxvq6r78SRESXv4pykOAm9W8B1VCqm/n
IVi1dVzcbSEx+XWp+UJNHiKeuOjPfiukeje7novJVWmbkPDl6noeLkSa79fQ
E1H9Ow9P5Ev8tYUiMo2DWw15iP96LWSws4jq4XloGzq/Z+5QEQnlBaQ8FP58
PGSep4jq43m42TGzbLGfiPDyxY88TFUdZH51qYjq5XkwDRsy/cAGEamScy+c
j5FXxqnJdomofp6PTXdM+vqx9YjfDoN8FBlOPb0xUUT19Hw8OVwus8kRkXYc
XLDJR8HnzF2jykVUX89HU/dZde3PioiQJxT58In+Ipp8XUT19nzsyzKVDWXr
4TCOfvfNx6q666V1z0VUf89H0Nsn7/WaRCSAF3Dy8ULnYIdfX0VUj8+H1x+D
jVF/RISXsz3zke0ZkPOxk5jq8/lYNvpDrbqumKRx5Xl2Pv7zTKx5ztZnpV6f
D5fW5n3brMWEKwbdgvJhZkkafzBiqt/no+/mWcEDuorJe44+rs2Hbf2qPC8X
MdXz85E/tLGdR38x0eEBfT4+ZP9OtR0ipvp+Prrd6H713kgxUcZV8nHI7Uho
yDgx1fvzcTDiRVR7LzGZwAso+bh+cWXr+hliqv/no9M60zGNfmLCqVvF2flI
0rwnHsfiSaUfkI8be5O+ZSwRk8Mc/anIx0nmnZl6sJj6A/kYaGxUM2edmBQa
cwcwH3uSjLRrNoupX5APg4h7zZIdYsLLiXfzkbW6EpH7xNQ/YNevUb3I8KiY
/OzBAep89Hjn9yrmhJj6Cfm4mTN1aN8EMeHb0cd8PGz3zuoNi2eV/gI7fx1x
bAbbbwfwAkY+7PZcvrO9WEz9hgLIptmkbKhi+/PDESxDKEDJ0dhb+86Iqf9Q
gDeGHX9VXhaTjbxgXADLST0jNW+LqR9RAAtMUV39QEzifnATLIC/s/XiDs/F
1J8owM9bP97kvxMT/rr1LIBGVMScrZ/E1K8owJC7OqnrWDz9goOfKMDoBKHv
MVWG+hcFiM8cYnRXkyFc9203pgAnPqR3GWDIUD+jAORc109nLRniwAsIBWh6
J9q3WsxQf6MAqcuD9MZ2ZQinLrrOK8B7/R0B7r0Z6ncUoPfm9IBFYAj/uJUF
sNP5eCmfxUdK/6MAG4VRrrYTGbKba79hBRBe6t8ndzpD/ZAC9FczHBAwlyFs
M2ILQgHcmgcnD1rCUH+kAIfyrOV91zDkGh+3KMDD5HVnvMIZ6pcUIH3Hl/rD
LL7j0IE8tQAGoVLzz8cY6p8UoMhKY8fSeIbw8n5hAc6c6GivxeJHpZ9SgLbp
Ix/XsnzchSsvigLUjXoYGaVgqL9SgDXtrnXZweJVHo5fZ+fzyW3RwXsM9VsK
sKjtsG3Bc4as5uj0owLM0uqi1dTMUP+lAPsmxTX2b2VIpAd3YAoQ1fFg8KmO
9tSPKUBf93BfE317UsbJ098L4HW4cNopK3vqz7DrMey9bl+JPXnILV+HQny6
Iu3+zNme+jWFsN3r6xcFe8LDDf1CFOw3mzRztD31bwrRcFAzu8sUe2LD0UHr
QugfzbHuNMee+jmFMPO5PO5NkD1RCpaFcBjyouVGqD31dwrRcqooT77Vnvhx
8qprIXqEJo4sOmhP/Z5CNG41XJB10p6Ed+ceWIjPkvNXUtPtqf9TCLWCPi6J
RfaEL6eehfjoc2vmKYU99YMKcdzDQy/qqj05x9EP30KM+XrdeH+9PfWHClEc
NGxg+Ct7wqkdMxYXYvi5Jd7LPtlTv6gQsxq6jpj2x55ocvJgaCFSVQ829NV0
oP5RIQITNdQMTBwInzbcVoin/mtSn9g5UD+pECPOT85N7OpAlHHAQqy7XGw8
s68D9ZcK8Tx+8TX14Q5kCW/QFKLvBbWG5PEO1G8qxMzSZyN6z3AgLBhiL3Ah
vAK6GhfNc6D+UyGySt5PY1Y4kDxO3qoohFb/307hGxyoH1WICrFW6tUdDoRT
awQXCnGv6URLpyMO1J8qRO3RH12dYh3IV84uulOIxIvSvf1OO1C/qhDTVD8O
cylyIKa8YFeIGZeLd5nKHah/VYhT0zfHPb/kQHi61VKIsRseXzx2x4H6WYX4
bnl3gvNTB+LNGySFKJl6N6Kw0YH6W0UYERpbLvjmQNbyG1wE/fTuYwJVJNTv
KsKUrNSoGE0JieHsDtMiLMgf1LHASEL9ryKMHWD1M9NaQvjrIS5CzQT35zsl
EuqHFaG+w7He7j0lhIeTPYqQNW3twsb+EuqPFcE7U+XX4uESosoLZkVQTU+a
f2OshPplRai8P8TVeKqEsM2NnWERXN82f3KdLaH+WRGGpT1jBiyUkOG8QVEE
vYYZftYrJNRPK0Li24iBj9dKSAD/rwhDZ3mO37BFQv21ImhEBPb5tVtCtnPt
ckUR5jxXPzT5iIT6bUUYfvFRpz0xEpLO0ctNRej/43vfuCQJ9d+KMHNK4p0D
mRLCuRsle4rQ7/HEnbMKJdSPK0Lf+NCOapUS0sTH2YpwV2vDr521EurPFWHk
zH3Cd5ckhAtLfUgpQsrUI87iWxLq1xUhY4jeO9d6CfmPLwdF8LD6217yVEL9
O/Z5Xc4M/vhaQiZy8FnBvv993YDDzRLq5xXh2cWKXvpfJWQFf+GK8DJQtnre
Lwn194pwqUDr69F2UnKEk0sfFuH5xJCQU2pS6vcV4YU4+eombSnh3JmQt0WI
0m06089QSv0/dn0dSbcrZlJyj3vdb0UsHzC938daSv3AInSsnRIVKpISHh60
L8b2mwOHHpFIqT9YjPAPwzO2dZUSnk7rFSP7osnpCT2l1C8sxtzVgaafe0vJ
QE7uExTjfUvbhcD+UuofFiOpedmJckjJLH5DimHZiSx4NlRK/cRiLDGL6/zE
TUo28Q2uGF/VQ30KRkupv1gMvTK3wT7jpIQvf8OLcXpM571PJkqp31gMJrm3
yNVLSmo4ujCxGGfFUQ1zp0mp/1gM73iPkwtmSMlLTq7yKUboyXgy1EdK/chi
OMfrJ36aLSWdeIG8GIKbwpTV/lLqTxZjbIaP5GaAlEg4+2dNMdyb0Ul1gZT6
lcU4ftLURi1QSvjt3VqMyb07Tni6SEr9S/Z9Xz1esz9ISgL5AlgMrU/MaqOl
UupnFuOEbSOzeJmU8PJBbDHs+5zzO75cSv3NYjRvrNU4sUJKuG5ulFWMrZPG
flu2Ukr9zmL4p9i0t1olJdc5+6K8GC3bemgeZ8dK/7MYHtFpLxrZ8cc5nEBd
jMIt5xfqB0upH1qMw33urdBkx4Zcua8rRlZXizt32O9X+qPFmLa2MCCYHfP0
6FkxdpYn/nzDfr7SLy1G1ysJs7uxYz5N+KEYsdMFS0ew81X6p8WodTT7+h/7
PiE84ChGe1txdRP7/ko/tQQXVdyi1y2REg5t3NYowZaGN5MeLZZSf7UEKySy
Ql12Pcu542xSgkjvygjDhVLqt5bAc/C3nW/mSQkP/8Ts+Pz+HXvnSqn/WoLJ
ozOHdpwjJX84uaRHCZpmjV/j4SulfmwJxnbyeDNnppTY8oZcCQpGSzxGe0up
P1uCId07z1KdIiWD+QUswfonp25v95RSv7YEIb3a5jSw53MO35BK0DBhV6Wq
h5T6tyVoXvJm31f2fPPtbW4JOlZc3lrEnn+ln1uC5J5N7sPZ+5HM0cHlJRi5
9FFYXD8p9XdLEOfbcuViL/Y+c/LnxhLsLjO9KvtPSv3eEri4KAThTux9Zm/v
690luDOtZJK+vZT6v+z7tXzvFGgrJZ15Q6wEXy/uqd1nIaV+cAk2tC4232jE
3mfu+qaUYFFf9z2uOlLqD5dANSQgoZytN2P5glWCn/MC69XYeqT0i0vQ71Xv
DKtWCeHlIXkJigXpe35+klD/uASZA1Y1xzRKyIENHKFm1/PgE1eNFxLqJ7P7
9frgjX4PJSSfs8MelGD2s0mmnB+m9JdLoDXkhl8zW3/56b0pwZKiCZ2W1Eio
38yeB6uQMfllEvKNa+dfS9Dhwed1ZbkS6j+XYJuZ883wVAnh6a9qKTaG6Ybr
nJJQP7oUdSODK6ex/aQvf6BLsaVz5xT/XRLqT5fieq8zM7qFSch0HiCU4uem
bZ8KgyXUry7FEtPc5a2BErKOJ1ylsH6e8qjVV0L961Kc2TBdWjRZQk5y5apP
Ke72lhEndwn1s0vhsGZw+2mDJISH98NKcaS907BBbD9W+tulqNFXv3ifkZCn
nBw2oRSS4u9jHM0l1O8uRceNX0O7abH9mbMjZpXi1STjphd/HKj/XYoJp3L/
8/joQMT8C5digfdOud9zB+qHl+LKk1saDnUOZATfQEph1Ow8+9hZB+qPsz+P
053zih0ID18iSpGusdB1VaoD9ctLcW/MHpXHkQ5kB//rLKVouquY27Tdgfrn
pdi+9sb4kyEOhJfHY0vxrk51/wcWnyn99FIM3xdY1+DlQC43c4ZMKU6X6BQu
YPGe0l8vRcP6e/F7nB1IM2dPl5Vi3LvAFjcWPyr99lJ8+1V18YiOA+HL87lS
VMRv7LPylz3130vxNbq/wZPX9qQHX2BKMWvMMI07t+ypH8/u770RxydW2xNe
/ntaig5H9ulMZPGz0p8vxcCHzcHXD9uTlTwBLkXfEueUCxvsqV9fik2juvfo
O9+eHOXs1V+lMK7v4WMxwZ7692U47NbSdX5fe8IfP40ylJ2tHC6ws6d+fhkS
G1Q/O6vbk/scXDMpg4/ijiCZ5S9Kf78MBWeiyeLbDOHlDVEZus4Nnbm5lKF+
fxlO6ez/9CiGIVb8ASzDniGn3q8OY6j/X8bW+46Rbv4M4e3BgWWYuy5n39AR
DM0DlOGmqCpttgNDfHiCVIbRvnOeHlVjaD6gDL9VYwfefSUmYVw7mlKGWrVu
BcYsv1bmBcrgf6BVbVi8mPD0zb8Mm16Pi5+4QUzzA2VIGpk8979pYlLLyZ3L
ypCZcDPkYk8xzROUYZdlq7pWZzHh7a0NZXjQPEql4amI5gvKUE+asuyLRUSN
n2AZDKM051zYKaJ5gzI8LU5vTJohIlK+4Jdh5xSXdpFdRDR/UIZ88627g1uF
hIenyezXP66rMTgrpHmEMizYGavTZ5+QLOIFiTL8ejgrJWmykOYTyrD7m809
E3Mh4e0PWRmW+yZV9b5vR/MKZVj7ytk//ogdyebS7FfKoCrKbHw+xo7mF8pw
p2xYyOJ2doR/XH0ZvAfGDD6YbUvzDOy4V/t266fYEr79vi6D1+Be94a12NB8
QxlcvcQTp9vaECO+IJRBKzX/5Nn+1jTvUAbzZT4e7wYKCC/vqpbDw87fdI2t
Fc0/lGNKcnXBoXoLMoUnrOUQ1Z9c5OVjTvMQ5RBWtLuzO9qU8Ha9VTlU/G6o
aK8wpvmIclRnD9pVftaA8OVFWo7i+mOLhiXo0rxEOfKNOgYM2aZNKjg43rsc
La4TJr/V1af5iXJcSiga8a3BkPDy1dBymFlma7t0NaF5inJcf7laQ9DRjPzl
3JTx5XCsFUxv3mpO8xXlyG2J/Dj2ogXh7eaZ5VAt0Io1eWxJ8xblkB8+Jmp/
3YoM4QlNOQbXh/scSfz3++zlaOoza34vP2vizwtE5eh78XjrCy0bmscoR6/A
x67ZKTaEp+cR5Zh2ttQ3xMKW5jPKMc4y8/zQ6bYkhf91wXJ8Hb69/udRW5rX
YNdjuopRn6u2RPnrBOX4I9wZuY7db2V+oxw5J1ZKe/ewI++OcA8sx8cxjYer
ZtrRPEc5hsw9oTNnmx1RltNypAjyq+dm2dF8RzkGel6o+XvTjvD042w5yt6E
lfh9taN5j3Js3VjSWmosJOP4il+OZwcuJTq5CGn+oxwdzk6bcX+8kPD21pNy
GEywbX0SKKR5kHIs7dnRaGaEkBycwVXUckRtW7RkboyQ5kPY9zHZ66tbICT8
cflVDsN5yy2CLghpXqQCuTkrPh18JCR1HLxSr8DC/C1Re1qEND9SAZlUY8wi
VRH5zskRxhVYbJ+jMsBQRPMkFWiZsWazuoi9zzwgqsBPnztRD3uIaL6kAufj
M4QKiEg/nmBWIPDqfbHCQ0TzJhW4f776zYupIsLHPwZU4Lu2m0ZPfxHNn1Tg
+L788JwgEVnPGyAVwPioMwEhIppHqcDSuB6l3mEicoqjW17s82+4XT+wQ0Tz
KRU4U9KorX9ARHh5ck4FTJP0dR8dE9G8SgWiJw82aI0RkWecnbesAi7Pl/4J
TBDR/EoFrnqLF/ROFRE+vrChAq98XkfPyBDRPEsFsgc7Rz3NFhGGJyAVGLjq
hu35PBHNt1RgpNv5fINCEVH+ulsF+l16dKymSETzLhWQbiivf8jWR15+SWI/
r6p8km+JiOZfKvCf4YLT49jxTt6uqIBmryLPDPb7lfClAnp/vxxazT6Pd/Oq
K2Bx+EBEXoGI5mMqsHvpUZNZ7HyuXOb+VWDL5jbNtex8lXmZCmx6eaNNg30f
vl3er4BfEOPXmX1fZX6mAj1vPgzfyK6HHg9QK1DXMGl7wEkRzdNUoMOXZ0Gy
SBHpyRP+CizP6qm/56CI5msqcGjLZtHlXSLC25ftKjGhSeayfouI5m0qMXj3
rqxT60RkFW9IVeLaVf26nitFNH9TiSG+D8/2ChQRvhxYViL/Rei6lNkimsep
RMgW8/Nbp4hICQefJZV48vvvpJse//I5ldjV9Xfy9sEiwstNvSrxZ1WZeWqv
f3mdSmTl6TzpJhUR3p4ZUonXHj3aW1r9y+9UQpjwZfZCHRER8ISwEvusf2Rb
qIhonqcSNbGPV0o/Cgn/ujMq8V/ysc6Hn/7L91TCJSYnbsoNIfHlDYtK7Ihp
6L1MJqR5n0o818w68SiLvc8cnV5dCZNnYcFRJ4Q0/1OJTiVf+8btYO8zJz9v
qcRc7druH1cJaR6oEoseT1sVMVtIzvC/jl2JYWXuf6d5CGk+qBKXd7w8sbA3
e5/5X9eqRPe4fm15NkKaF2LXr+Z7YTd1IVHnCUMlBvpGetz/YEfzQ5Uw+75t
SNYdO6KkC5XQ7v5bnFZhR/NE7PqtWB93Js6OjOYF7UqQThNj/0bY0XxRJTbc
cA/wXGBHFvMGYSWG5lyprhxtR/NGlRB/nN9nQFc7wsc3nlQi3VzhfUXbjuaP
KmGze5z+siZbksNtb1MlrNJVNKSXbWkeqRLfqysG/kyzJTwcamWf1zw/7s1W
W5pPqoLjkbp37ebYks+cfKBWBY99Mw5OGmRL80pVEEddVP1mZkt4ud2oCt+y
b6h1emVD80tV2Dq6Rj4kyobw9rRdFYSCrXvae/zLM1Whpdj/eM0fazKVN5Cq
4Nbjl4lVnjXNN1Wh36I8zfMB1oQv9/2r0PACfVME1jTvVIWBd04z1XcFJJqj
RyOr0OzTR7Pv0X9/X6UK/o8jQqd7CwgvJ3pV4aVLzJ4NjIDmoarwZswT9dYf
VoS33+ZU4UQ/dyedO1Y0H1WFnjPy3C9UWhEVnsBV4V1YmVpzjhXNS1Xhv7Of
zjRkWxH+OK+vQkXYhKKDZVY0P8V+3vvFLUfZ/jyUNxiqYGzqMc3yoxXNU1XB
dHL5MnVLAVH+OnEVJvSbdsB8jIDmq6pg47Lr67cIAdnK2QuJVXDf2GjjUSug
easqRAZnxdzrZE1SeTu+CnMnzbsT6mFN81dViDm1fG+vw9aEj1dVsfvR7cqY
Ho+saR6rCo80Rn0ps7chjVx7u1SFk2NvRJOlNjSfxY6briWPKbUhPB28X4Uv
4mHuNSq2NK9VhTN/r6+fKLYl3XgBugp2d1o/9HWzpfkt9jwM2TswYIEt4e3G
z+z8Oo2purDTlua5qvAz/8HM6adtCR/PUanGFeOGFONLtjTfVY2kqn0q397a
kkPc9dWuxsg68/a/1exo3qsa/p6z/0oYO8LDXYtqdOsuO7BxsB3Nf1WjXcWL
ce1ZvHGHQ2sO1XioUre1ZLUdzYNV42en2k6JB+wIb6e4VGPSKZXWi+l2NB9W
jTujz9X2rGHvMy9QVmP6/K7vn9Tb0bxYNVIfFag++GhH+vOGTzW0JvtG2bP1
QJkfq0ZjtbfLBYGQ8O18RjWWLV855HxPIc2TVWOIU4OJ1E1INvCBpGoImlJf
tHgLab6sGrUq6eXiICHh5eLgapz/u2rrhU1CmjerhvHCXhovDgqJnLNXw6uR
V2P3NCRRSPNn7Hr+t2XL7kIhec7/uYtq+G02GSpi8b8yj1aNmZ2yRgy+IyTK
X4dl12OL1eF3L4U0n8auV1MfLdFXIbHnDYFqrAv9vai5vYjm1apxOal64ngD
EVHKYdW4sGpRXw9bEc2vVcOpf836l11FZAEfWKlG0PDIWTb9RTTPVo3f5jp/
frux/ZmLW9ysxn/HzvuFTRLRfBv7fCvTNdm+IsJvx+Nq9Pc2Mtq5SETzbtXo
eaus2ZDFM1c5+PK+GoPDmzLGhYto/q0aw0atfIi9IsLT/Z/VqGtr/PqK7bfK
PJwM7wemz3Rj+7NSj5PBzuiI/5xMEc3HyfCitnnkQBYvKPU5GSbomfS5KxPR
vJwMSWP7uztfFFG9Toa8G5p7PG+JaH5OhuVtHq19H4qofieD5f5169+8ENE8
nQzCfZ6ffZtEVM+T4dqkcY5JX0U0XyeDT68uz4vaRFTfkyGu57QbxzqKad5O
hl/O/tGjtMVU75NhjbPPgytGYpq/k+Hg9UE29lZiqv/JsCC/51tPkZjm8dj5
Sn9kT3UUUz1QhlezHR736iGm+TwZZElr777vI6b6oAxdP5l82DBITPN6Mpwd
Ll/WNExM9UIZsn+L4vqOFtP8ngyRu9oV+k8QU/1QhhNvFzxYMkVM83wyGHxu
dJ0xU0z1RBnG69S+cZwjpvk+Gawmq7c9nC+m+qIM87bc3LAiSEzzfjJ0+DAv
6MMKMdUbZVia6VMzYY2Y5v9kGErOLYpm+bhSf5Thyv3hE66Ei2keUIa76waN
e7NdTPVIGU5ZfxzQtEdM84Ey9P5y/M3Dg2KqT7L7aXDUrOSYmOYFZRixOWTX
xhNiqlfKcPFdzx/OcWKaH5RBs6mbzp0kMdUvZXD3WLwqIF1M84TsfH8mXH2Z
JaZ6pgw/TGbkT8oX03yhDOc76hXlF4upvinD812j/NpXiGneUIZSG9mAYTIx
1TtlGOS/uia4VkzzhzIIHj5aHH1eTPVPGY7XN2bkXRbTPKIMk4uGNFZcF1M9
VIYPAz32lN0W03wi+3lLvT+eviem+qgMe0LOLTnwUEzziuz4sfH0wCdiqpfK
0EVVX6XfCzHNL8pwL7cpqe21mOqnMuzrELi3qFFM84wyKNw+f/X/IKZ6qgxa
OpWGGp/FNN8ow+sx780Tvompvsqu99b8Xs6tYpp3lOFPw8p9pW1iqrfKMLvv
c/fe7f7lH2UAI9qW1oGh+qsMM7MbZxmq/8tDylD5O/nNis4M1WNleJpysPcl
nX/5SBnO3H7sZW7AUH1WhmkfbnrOMmZoXlKGYs3nzsfNGKrXyjDpzr2fly0Z
mp+U4YJ1U+I3a4bqtzJcvvHqP1MhQ/OUbD1Y63q0G8NQPVeGXGfBxQEShuYr
2ee1FlQNdmKovivDoiW2cwZ2Y2jeUob6puiE7j0YqvfKcLg1aoGZC0PzlzIE
qj2K/t6bofqvHL237Le+0peheUw5RvSbfStyAEP1YDlOfDwc5Q2G5jPlGDjd
bqzBEIbqw+x4sOJS9TCG5jXlsPul0+jnxlC9WI6LzL7Nv0YxNL8px63YqwE7
PBiqH8tRe33pQq1xDM1zynFGMnTWlgkM1ZPl0Gsbq//Rk6H5TjkKYt+Nn+jF
UH1ZjvAbF96kTGVo3lMOy1XaCR+9Gao3yzEvfeLI7jMZmv+UY6qz/JSvD0P1
ZznK+5kviZjN0DyoHK1rZKExcxiqR7PPr7kakTqXoflQObZ/NZ+YPI+h+rQc
qt6DY48uYGheVA6vkJLuawIZqlfLkTPjRtWYxQzNj8rxe9pZTaMlDNWv5Xjr
XnPt0lKG5knlaJjcfH7lcobq2ex6uS7N0VnJ0HypHP1t1yFqFUP1bTkm60zp
ZrSaoXlTOdbWzXLZGMJQvVuO4jQ99fo1DM2fsus7RtdHvJah+rcc9o8kzTPX
MTSPKsdx1xkLtq5nqB7Ozse4ITxmA0PzqXJoFQta4jcyVB+X44f7BZ+jmxia
V2XX++eNcE5vVerl7HxjlmiN2MzQ/KocbV3Fae3CGaqfy3G9vko9nR0r86xy
ZN6ddX/QFobq6XK8a1h1vpodK/OtcmjOu7i5SwRD9XU5dPeuKdjCjpV5Vzle
lf1QP8+OlXq7HJ++mDh9Y8fK/Cs7/09ttTpbGaq/yxFZ33OTPjtW5mHZ7685
2vEP+/1KPV6Oj48D2m6xY2U+Vo6NswfoHmLHSn2ePZ/GWs/6sWNlXlaOhAzG
6hI7X6Vez56Xip5zhrJjpT0sx5UFvWYksO+r1O/Z+Z/bevoduz7KPK0cKxpu
fzFjx8pyIEfzPNsHXdn1VOZr5RgiKVORsuut1PflsPgBNU12P5R5Wzk8l0bt
u87un1Lvl8Pb9Uvfdez+KvO3cth+q07SYvdfqf+z86tPWxbGng9lHleOC+eP
9a9nz5PSD5CjnUlCrEkwQ/O57Oc9MhjYmz2PSn9AjkXPJ2e4sudVmdeVw1Dr
93YBe56VfgH7+ZOyF71gz78yvytHxyldWnaz90PpH7D3b0K/0ybs/VHmeeVI
TIl3CQtgqJ8gx64GB+Fl9j4q871yVOuuU//uy1B/QY7lF3qvbTeLoXlfOXp6
X9RqZO+/0m9Q4GxYyNj8KQzN/yoQEDbi+rRJDPUfFHiwpcW2YTxD88AKaPs8
vIIxDPUjFDA+2HnOBrZ+KfPBCvie0AqMGs5Qf0KBBeGNQfsHMzQvrIDDIbtv
fgP/+RUK3HDfslWPra/K/LACPRY7J0a6/PMvFGhy3HqjtTtD88QKuMz8vre3
0z8/Q4GcM3rTR9szNF+sQI3b5DxXu3/+hgKtuo66f9j+oswbK5AXXfX2uMk/
v0OB04c+F+voMzR/rMDshaRpaud//ocCcVnHWkM6MjSPrMAMVfexQX/F1A9R
4GTca0/Xn//+3oUCP+bbrrzzSUz9EQWyh8cbjXwvpnllBQb8/Hps90sx9UsU
sLTwnpnQ8O/vYygwp88J2a67//wTBfp3bDEfzuINZZ5ZgV8rayuvnv/npyhQ
HHX0t4P839/TUGCaq0I4vvSfv6KA4vG4kBG5Ypp3VsDeT0Y00/75LQrs21pX
djz239/fUMD/7BTb78f++S8KlL66l2S9T0zz0Apc6rciVG/rPz9GgS1eEecu
rfv39zoU8Pu+IGfcin/+jALvnzhNjF4gpnlpBb7N61WT6SOmfo0CsbN/GWyd
/O/veyhQJUwYJWLxsNK/UcDLNWHeFiKmeWoFVq2ZNTe1l5j6OQqEqZf23Ov4
7++BKNC7LrnIxUZM/R0F7gnzrx43FNO8tQL392waW60mpn4Pu95/yN/YXyKa
v1YgslF8atAHEfV/FIiA/MnRZyKax2bnZxe4MLVORP0g9nn3ttctOy+i+Wz2
PD29k/mxTET9IXa/h8cutWf5kTL+w55nwdtdOqdE1C9S4KNw58zU/SKa31bg
6uf+PT+Fiah/pEBG2f5h75aLaJ6bXc/o+vK9c0TUT2L3v39b+iNPEc13KzAk
VKJbN1RE/SV2PuNCry53FtG8twJBoRFFBUIR9ZsU6LC8LDRS/1/+W4GHF7Lz
LFVE1H9SYPP9Eff6NwtpHlwBs25pw789EFI/SgHdexbOIy8IaT5cgYWuMQXd
ioTUn1Lg2ZKZxcnxQpoXV+Du1zd/MvYKqV+lQKf+QuGgUCHNj7P3f2XzNq+5
QupfKZB56/CcT+OENE+ugCTkbI52PyH1sxTQGzS8e6JISPPlCjzytJ6VqyWk
/lYNrNstCv7vq93/Nd13XM39/8dxIzPjor3OZxwiyrjMrKctks1Fsiozl5U9
sumbcREyErKKhJKZ2WceI5LsLYrkMq6UCr/37/Z59ef71q3T53w+n/dRXvfH
OeTNJWwYvmm86zOB5l0SfsQ9VKfLAvlzCdvazXtaL0Gg+ZeEd6GX17baLJBH
l7Bz5OrO0XMFmodJ8O+zy7r/SIF8uoRVK+rN6A2B5mMS8n7fCVkhCuTVJYRG
x47/YiXQvEyC39mm3IZ3PPl1CU5Zngd9NZ7mZxKsbr1pI8bx5NklLN0+u3Ol
NTzN0yRUy13YNDeIJ98u4TqnTLzUmaf5moSiA6e5ua48eXcJX4+dX2r1iaN5
m4QzbjEL9+3jyL9LaF97xPOdAziav0nI+SvlkvrTRB5ewsjFB+r9iDPRPE7C
8GTffb/6mcjHSxjtf+f83q9uNJ+TkD3QJnhvpBt5eQl/lH8x6kITN5rXSSi3
of36w6or+XkJueG7h9T1d6X5nYQKf7WodDDXhTy9hEWTbgb/mFk2z5OQesEr
Kq7AmXy9hPScgp3tQ51pvieha6+8/PYfnMjbSxhy+yDn6V/2frQSaj99e35L
miP5ewkL4qPeVjc70vxPgrONGjtgkQN5fAlKQc7rGTfsaR4o4bZDy2lWtvbk
8yUsjk+btWOYHc0H2fGdGJXrF2VLXl9CvWGJw88+LHt/OglX0rfWyHC3Ib8v
ofFy6eGqDXVpfiihZt707ptc65Lnl9AkqbLVgdd1aJ4ooVPgiZurcuqQ75fY
7zdbYpo2rEvzRQnDJgycHrSjLnl/CQ87NFrVqmHZ++FJCEw6fMbdYkP+n91/
TZe++3uGLc0fJXQ4NbPAysGOegAJAWEOX6+fs6N5pIQjpwKdNw+2pz5AQqNp
Lr1Hv7On+aSE4mVFJ/6d4UC9gIS3I3qkTfrmQPNKCWfHzFLEaY7UD0j4a4W5
96ZXjjS/ZPvn6/uLnv2cqCeQcLh0Z/fQFCeaZ0pI4x7ee2TrTH2BhEIr7U76
dGeab0ooKT/X6ZziTL0BO54dN/K/2rvQvFPC40ZT298LcqH+gH290/iGR465
0PxTwvfg1ylnv7hQjyBhdUzHQLRwpXmohIG3hKwFM12pT2BfnxT6d/QxV5qP
su/HgYzMbFfqFdj+yrw2tZ+zG81LJfSz2f3iTz836hfY9cTR8YeWuNH8VMLc
sHtNtAQ36hkkZLrWO3HmgRvNU2WcuDr77T/lTdQ3yEgd5rFrqoeJ5qsy5thm
RgX3N1HvIOPetNgHG0JNNG+V0W+V/9nSbSbqH2Qc6b3aXj5jovmrjEET/cMK
skzUQ8iwCv6F2G8mmsfK2D103qb7tTnqI2Sc+nEt9kAjjuazMn7MH3XerjtH
vYSMurV3dfcO4GheK6NgaP4Hp1CO+gkZdmFr9qSFczS/lfH86NCEjjEc9RQy
pvQ5JW89ydE8V0b4+/Q6GWkc9RUyrntV9S7J5Gi+K2NhwoApLtkc9Rbs+Pcm
TfL+xtG8V4ZX2prex8vx1F/I6B/i9L1HFZ7mvzL2T/WoM7EmTz2GjHJx36/b
2vA0D5ZxoRbfbJAjT32GDKfWBz1FN57mwzJWRJ/cuFbgqdeQcb9ej2qr6/M0
L5aRnHSytZsHT/2GjOpeebsGefI0P5ZhMWUcatCUp55Dxq+R3U/vac7TPFmG
n9jK4UILnvoOGce2R1kvbsXTfFlG5JQu6rvWPPUeMq5W0WaUtuFp3izjVlwb
zytteeo/2Pnyfla3uTdP82cZoRXzvYewtdGDyIjb1/xUI7Y25tEyKmQc33iG
fb/Rh8iImtT56Q/2+MZ8mv28Ba0Sv7Ofb/QiMtbH59qdYMdnzKvZ8U8a1rR+
S576ERkBJ5IcR/7J0/ya3X8LCosGNeOpJ5Fh7ri8XO0mPM2zZfi3iZqyuTFP
fYmMKy1Kwp425Gm+LaOoybItX9n5NnoTGS0+RNS8L/I072bn0ysm6H8cT/2J
jO4Nsky12b+XxvxbRmzu+KeT2fU1+L6MGScr9d9ty9M8XIbepH/nI3/w1KfI
SFtdN3JLDZ7m4zK0IZEYXZWnXkXG2qj40TWseJqXy1BaxnTp+pujfkWGoFaK
x3eO5ucyfgbV0hzyOepZ2H6xeXUy4w1H83QZf5erlDL7MUd9C3u86JiRVTM4
mq+z+3GJefpWjaPehd3Pp9Z+4S9zNG+XwTskc2dSOOpfZBzkfKcFJHA0f2f7
r0faGtf9HPUwbD8fWdHt9w6O5vEymtTqnVBzE0d9jIxZpf/kDVjL0XxeRnHb
aoPuhnHUy8h4e9jUI3ouR/N6GR5N5rc/PY2jfkYGFxqe7DGRo/m9gvR093oV
xnLU0yjwRteSXiM4mucrmHLo8lqrwRz1NQp+HNzypbMfR/N9Bfnb+jSu7MNR
b6Ogk+PvNwHdOJr3K+h+3HqBHzjqbxRsa7U550V7jub/Cu5fqHHZxZujHoet
8/6sVbUNRx5AgW9xnzEJrTjqcxTkfegWa83Whg9Q8KTwMt+ErY3/cFLw96Fe
ix1ac+QFFHyY+2nXDfZ4Rr/Dns+9OQf92nHkBxQ0vuFdsrcjRz2Pgg0VvrWR
u3DkCdjxZoc0SO3JUd+jYPuFltdX9eXIFyjo8mz4MJ6dH6P3UXB+eI326/05
8gYK1pZ2clcDOep/FIyrWWR9I4Qjf6Dg+B9Dm26fw1EPpEA5/cvTfRlHHkHB
71cvK4eu46gPUjBt86dm87dz5BMUFEWe3dP0IEe9kIKzjbdlRCZx5BUUZPu0
yNl1haN+SMGIgo7xndM58gsK3rn8ilr8jKOeSEHVHyk/e7L9YHgGBVX0iNLt
PznqixRELZhzowV7/TZ8g4LD1R1e3q/NU2+kYLF4sUUS28+Gd1Dwyi7g2mX2
+mz0RwrUmID1JY148g8Kvo3mDwWx1yejR1Jwu5mT17eOZe+PoiAgbrT/4V48
9UkKavS8sXDBQJ58hIKxfx38PmkkT72SgszjGYNmjufJSyiwi07485/pPPVL
CipZTxhxZQFPfkJB0EQ+4ddKnnomBR/zYr36bOTJU7DjDbpede8OnvomBWNM
V9YU7+fJVygwyU9s/BN56p0U7JgwrVPqWZ68hYJHGf2UoxJP/ZMCh9z+n8ul
8+QvFMS031Fh4EOeeigFG0dtddr5miePoSDybMzMBx956qPY/puZHVy9kCef
oeBZnt+UZuUF6qUUzJ3ma+tjXeY1FLTod6z2ADuB+ikFQ7pOE3txZX5DQeKw
jY08PQTqqRTEL3/q+uvPMs+hoN+2zIoXOwjUVynY933ur+CeZb6D7acebVDU
X6DeSoHHm+fV54wo8x4KMuqsPfs4UKD+ih1P26iEhlMF8h9sfx/XAkbPEajH
Yvt3aMf+i8IE8iAKupmibZeuFajPUlAc4ek7eZNAPkTBBM42xnunQL2Wglrx
q678GyuQF1HxycNq1rqjAvVbKsw+55bUOCWQH1Ex4HlqyqxUgXouFTsilny5
JAnkSVTYP3K3/3RDoL5LRXnJukbFewL5EhVVvUSp9IlAvZeK6nWXN3/yRiBv
oiLUKmfQnjyB+i8VEUm9Gvb8JpA/UfHEZuzZu8UC9WAqKlcYWL17BZE8iook
DU13VROpD1PRN6y0TdYfIvkUFdq9RO8CB5F6MRX1y63oW2wSyauoWLgheF12
fZH6MRXPbp+zSfEUya+oGHLMsdLkFiL1ZCqsVzosr8j+/jc8i4prxVUTVnYW
qS9TMWH+jbj3PUXyLSqSq0XFtPITqTdTMW6L5dTEwSJ5FxWvayt1l40QqT9T
cTX54puwMSL5FxVB8pYBweNF6tFUDK15fmWzEJE8jIr8hErxb2aI1KepcPfa
k7tkrkg+RsVHPWvG70Ui9Woq5u+1mTppedn7CanY8/h8pfNrROrXVHzdWmvy
l3Ui+RkVF6a6X6uzWaSeTYVz/J22zlFl7z+kok7mquLq0SL1bSo6XR3YLHuv
SL5GxcQHtyoePihS76bCJ6bqngFHyt6vSMWWcUsaZCeK1L+xx6tQRR+bLJK/
UVEu6d5h9YxIPZyK2yfGfLBLLXt/I/b9n8ad63dFpD6Onf8Vt1rNlETyOSpe
vZXXLNFE6uVUpBRsSQ+9IZLXUXF275GmQ26L1M+pqN0m8oYpUyS/o2Jn8Ne0
zPsi9XTsesSvaBX6WCTPo+JLkHXXn89E6utUtA0aV3nWK5F8j4orTwP3ZmSL
1NupCHj5X0PXXJG8D7veXuUvD8wTqb9TYZoye/6sTyL5HxUvTnaYGfZFpB5P
RdFsn6tz/hPJA6kIS1q9eHihSH2eCm7Mq1T3YpF8kIpJnr22vCwVqddTcWpm
rP2a3yJ5IRVZAY+GO1QwU7+n4n2/ByFbrczkh1S4TVo59mdlM/V8Kip1UnsO
qmYmT6Qi58z/vLZYm6nvU+Ff5YJ4taaZfJGKiuk9Wzyqbabej53v3vVCntcx
kzdScS+ub9ZtGzP1fyoSx19blGhnJn+kIk1eP3Geg5l6QBUbfKV9Xk5m8kgq
ug1e3eSOs5n6QBUhe8o5jHE1k0/SEFcwc8xjNzP1ghrWWdxrdOXM5JU0nM4K
46N4M/WDGlbL+XvuC2bySxo+3SkNr2g2U0/Ivj+o7wvXembyTBoOJWyLFeub
qS/UEND0WLqtu5l8E3v8wUuDv7G10Rtq6P7YZezlBmbyThpyBiVemtPQTP2h
hqnLls538jCTf9Jw4/jviCNsbfSIGvb8uPSpfiMzeSgN21ZM272RrY0+UcOy
bR/WvWFrw0dpaHyheUq9xmbqFTUMSZ5iPYitDS+lISooe00IWxv9ooa0BHuX
mWxt+CkNS7kDqYFsbfSMGuYkDx3Zma0NT6VB7lX/YzW2NvpGDdMatxxzhf18
w1dp8J915+BYtjZ6R/bzu84+ls+ej+GtNKSUU4MnsLXRP7LrNWFH6nV2Pgx/
peHhog8xzmxt9JAa/pmbUziUnT/DY2l4tuxdymJ2fo0+UsPswClXNrLrYfgs
9vi1hfLr2fUyekkNvV3fBM5m19PwWhrq1T11s5dopn5SQ8Kxi/Urs+tv+C12
/r8PHnKC3S9GT6khq+9/HbuZzOS5NPzbBdo1dr8ZfaWG4RNLMhu5mMl3aXhf
WLdXGLtfjd5Sg9P4yAoX2f1seC8Nu9XDOW/Y/W70l+znee6+X8D2g+G/2D9u
954c/8L2i9FjamjY/kO/B2w/GR6MXQ+n8VsPs/1m9JkaqrctHzCG7UfDh2mQ
GoUvL8/2q9FrapjyIevFerafDS+mobDf/QHl2X43+k0NpZNXJI4ubyY/puHo
1We3Dv4SqefUkBv8LTyzRCRPpmFT/t2UD0Ui9Z0aNvfd4P6hQCRfpqHRyubJ
GV9F6j3ZuoWlUey/InkzDaE1hgYO/yhS/6lBcbB4FLLXR8OfaXB7UnXgkrci
9aDs/Ix4c/gDe301PBq7P/Nr/ej0XKQ+VMP+onq2C9nrs+HTNATNiJGi2eu3
0Ytq2NrxesaBuyJ5NXY/hN6tEpkuUj+qYaF/oteE6yL5NQ1XB7hV51WRelIN
NRccDbxyTSTPpkHvGFPS7ZJIfamGH7FF2xPPieTbNGwfM/tHySmRelMNozPn
vmxyQiTvpqFLUq0aPY+K1J9qqLXyo3eXQyL5N/b68XGkO79PpB6VPZ/THda/
3iWSh9PhuKWkXvg2kTycjpVnIuL/2CSSh9Pxwsb/1qIIkTycjsmT+vtYVonk
4XS0K7x0syhMJA+no0vpqBrVF4jk4XSsv9vtbOkskTycjuuW+4vuTBXJw+no
fkSrvHqCSB5OR+MnlSs6jxXJw+nY0emC0z/s9xvDw+moGf3n1zeDRPJwOqyS
XzZ37CuSh9PR52PvxY17iOThdDSMLp3l1kkkD6fD4dbK0/mtRfJwOrKP+7+K
biqSh9PxefaLzQ0aiuThdKh6j7GbeJE8nA6flPA3WY4ieTgdXOWAk4Xs90XD
w+nY7OE2oqCqSB5OR2mI9Hd6OZE8nI42R28vWlEkkIfTYR7TvladzwJ5OPZ8
a05MXJAjkIfTceRXlRepzwXycDpa+dm5P8gSyMPp8PNOqXDjpkAeTsf88+av
Uez3a8PD6djVPW5auwsCeTgdcTdn/JtyUiAPp+Pay//lVooTyMOx4/2cet0z
RiAPp6PZ0XkVPbYI5OF0iIGppT/CBfJw7HqsL3Ldy/6eMDycDsGrSHWYLZCH
07HJ5/KIoMkCeTgdv9tNbbZ8tEAeTkfzX8L+GYMF8nA6Cn2fl2/uI5CH01Fx
16g919jfR4aH09Eyp/Ca0FwgD6cjc/CS5AH1BfJw7Pwuq5Pk5ySQh9PxJaFS
sUNNgTwce76RSfLxcgJ5OB3dKvl2q/MfTx5Ox/sOF/d3yin7/A8dkfnzq7d+
zJOH06E7DNr9/SZPHk7HvoM+s5de4cnD6RiYNTr+dlLZ54XoqLJtks+7Azx5
OB39rj0elbaNJw/Hjn/lzrzAtTx5OP3//wbMV+eXfb6IjidrIkbkT+bJw+n4
PjHXNcufJw+nY/n1FaYlvjx5OB3JR0I6Zrcv+zwSHSNCPg+o5smTh9NxefrE
hnkuPHk4HdV+/IoIt+bJw+nY8Ntl+tUCjjycjjFDb+uvMjnycDoGzQ0Om5XE
kYdj1/f+qkfTN3Lk4XR81IrqPJjCkYfTcdt3nt+hnhx5OHa//Fqz94HAkYfT
EZEZWi2k1EQejp0v+9ELA+6byMPpuHdx4u34EybycDqim1S+1zfcRB5Oh8fC
pV17jDWRh9Nh7Rctb2xjIg+n49DAzf/Vr2UiD2eBX+/Oo6tku5GHsyDBNXVZ
0/Nu5OEsyAhsf2fXBjfycBYo89ad6zHOjTycBY59fu71bOlGHs6C4bGV83wr
u5GHsyDzwt5y+x64koez4Mmv1f3rx7uSh7PA0yNiyMN5ruThLKiT4bD/dE9X
8nAWPNUavz9v60oezoK2aworvn7lQh7OgrTvCyo0Pu5CHs6CT8HjvCMXuJCH
s6Bk+fbBdt3LPm/YgpftcyYk13QhD2eBq6VDjUn3ncnDsee/p+7iVnucycOx
52edfMJ5vDN5OAsiQyuGOzZ2Jg9nwbn6V4ubfXYiD2fB0m75PSemOJGHs2DA
u13Nr85zIg9ngenNF9+u7ZzIw1mw+ktst+8ljuThLEg9cLFTzkVH8nDs8d9/
7mZe4kgezoLEo29PpHZwJA9ngZRve04pcSAPZ8HlsQXF/hccyMNZ4MMFu+6a
70AezoK/11WdGtfagTycBdkhaZsT/7MnD8fOx36rds+T7cnDWRDRtPP5WTPt
ycNZMCSiza5jzezJw1lw3WdYlfuf7cjDsevzrGtJl2Q78nAWfLHvK/SdY0ce
zoIlG+/6Dm9nRx7Ogmq5QRMyytuRh7OgqK94s8FNW/JwFhRvWfI1facteTh2
v362H98uxJY8nAW56YXC48625OEsWBz+aJG9iy15OAvePu9y1bfYpvP/Aeww
yvE=
              "]]}, "Charting`Private`Tag#3"]}}, <|
         "HighlightElements" -> <|
           "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
          "LayoutOptions" -> <|
           "PlotRange" -> {{0, 0.2}, {-3.6022211940303484`, 
              13.578804671093803`}}, 
            "Frame" -> {{False, False}, {False, False}}, 
            "AxesOrigin" -> {0, -3.6022211940303484`}, 
            "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
            "AspectRatio" -> GoldenRatio^(-1), "DefaultStyle" -> {
              Directive[
               PointSize[
                Rational[1, 360]], 
               RGBColor[0.560181, 0.691569, 0.194885], 
               AbsoluteThickness[2]], 
              Directive[
               PointSize[
                Rational[1, 360]], 
               RGBColor[0.880722, 0.611041, 0.142051], 
               AbsoluteThickness[2]], 
              Directive[
               PointSize[
                Rational[1, 360]], 
               RGBColor[0.368417, 0.506779, 0.709798], 
               AbsoluteThickness[2]]}, 
            "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                Identity[
                 Part[#, 1]], 
                Exp[
                 Part[#, 2]]}& ), 
              "ScalingFunctions" -> {{Identity, Identity}, {Log, Exp}}|>, 
            "Primitives" -> {}, "GCFlag" -> False|>, 
          "Meta" -> <|
           "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
            ListLogPlot, "GroupHighlight" -> False|>|>]]& )[<|
        "HighlightElements" -> <|
          "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
         "LayoutOptions" -> <|
          "PlotRange" -> {{0, 0.2}, {-3.6022211940303484`, 
             13.578804671093803`}}, 
           "Frame" -> {{False, False}, {False, False}}, 
           "AxesOrigin" -> {0, -3.6022211940303484`}, 
           "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
           "AspectRatio" -> GoldenRatio^(-1), "DefaultStyle" -> {
             Directive[
              PointSize[
               Rational[1, 360]], 
              RGBColor[0.560181, 0.691569, 0.194885], 
              AbsoluteThickness[2]], 
             Directive[
              PointSize[
               Rational[1, 360]], 
              RGBColor[0.880722, 0.611041, 0.142051], 
              AbsoluteThickness[2]], 
             Directive[
              PointSize[
               Rational[1, 360]], 
              RGBColor[0.368417, 0.506779, 0.709798], 
              AbsoluteThickness[2]]}, 
           "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
               Identity[
                Part[#, 1]], 
               Exp[
                Part[#, 2]]}& ), 
             "ScalingFunctions" -> {{Identity, Identity}, {Log, Exp}}|>, 
           "Primitives" -> {}, "GCFlag" -> False|>, 
         "Meta" -> <|
          "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
           ListLogPlot, "GroupHighlight" -> False|>|>],
       ImageSizeCache->{{4.503599627370496*^15, -4.503599627370496*^15}, {
        4.503599627370496*^15, -4.503599627370496*^15}}]},
     Annotation[{{
        Annotation[{
          Directive[
           PointSize[
            Rational[1, 360]], 
           RGBColor[0.368417, 0.506779, 0.709798], 
           AbsoluteThickness[2]], 
          Point[CompressedData["
1:eJw0XGVYFFsYxgRFpZtlG3YXvSqIYr7HBBUbxcDuQlFEbFFQDFBBCQPpBumO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           "]]}, "Charting`Private`Tag#1"], 
        Annotation[{
          Directive[
           PointSize[
            Rational[1, 360]], 
           RGBColor[0.880722, 0.611041, 0.142051], 
           AbsoluteThickness[2]], 
          Point[CompressedData["
1:eJw0XHdcTX0YT0Yy0t73dmd3lD2i8PwSskfITsjOiMhKKpUKpSjae++9u/fa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           "]]}, "Charting`Private`Tag#2"], 
        Annotation[{
          Directive[
           PointSize[
            Rational[1, 360]], 
           RGBColor[0.560181, 0.691569, 0.194885], 
           AbsoluteThickness[2]], 
          Point[CompressedData["
1:eJw0XGVYFFsYRgxCumuJ3R3YBeMqqJjvMVHERFExQEQMFBsRExG7E0SULulu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           "]]}, "Charting`Private`Tag#3"]}}, <|
      "HighlightElements" -> <|
        "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
       "LayoutOptions" -> <|
        "PlotRange" -> {{0, 0.2}, {-3.6022211940303484`, 
           13.578804671093803`}}, "Frame" -> {{False, False}, {False, False}},
          "AxesOrigin" -> {0, -3.6022211940303484`}, 
         "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
         "AspectRatio" -> GoldenRatio^(-1), "DefaultStyle" -> {
           Directive[
            PointSize[
             Rational[1, 360]], 
            RGBColor[0.560181, 0.691569, 0.194885], 
            AbsoluteThickness[2]], 
           Directive[
            PointSize[
             Rational[1, 360]], 
            RGBColor[0.880722, 0.611041, 0.142051], 
            AbsoluteThickness[2]], 
           Directive[
            PointSize[
             Rational[1, 360]], 
            RGBColor[0.368417, 0.506779, 0.709798], 
            AbsoluteThickness[2]]}, 
         "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
             Identity[
              Part[#, 1]], 
             Exp[
              Part[#, 2]]}& ), 
           "ScalingFunctions" -> {{Identity, Identity}, {Log, Exp}}|>, 
         "Primitives" -> {}, "GCFlag" -> False|>, 
       "Meta" -> <|
        "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
         ListLogPlot, "GroupHighlight" -> False|>|>, 
      "DynamicHighlight"]], {{}, {}}},
   AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
   Axes->{True, True},
   AxesLabel->{None, None},
   AxesOrigin->{0, -3.6022211940303484`},
   DisplayFunction->Identity,
   Frame->{{False, False}, {False, False}},
   FrameLabel->{{None, None}, {None, None}},
   FrameTicks->{{
      Charting`ScaledTicks[{Log, Exp}, {Log, Exp}, "Nice", WorkingPrecision -> 
       15.954589770191003`, RotateLabel -> 0], 
      Charting`ScaledFrameTicks[{Log, Exp}]}, {Automatic, Automatic}},
   GridLines->{None, None},
   GridLinesStyle->Directive[
     GrayLevel[0.5, 0.4]],
   Method->{
    "AxisPadding" -> Scaled[0.02], "DefaultBoundaryStyle" -> Automatic, 
     "DefaultGraphicsInteraction" -> {
      "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
       "Effects" -> {
        "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
         "Droplines" -> {
          "freeformCursorMode" -> True, 
           "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
     "DefaultMeshStyle" -> AbsolutePointSize[6], "DefaultPlotStyle" -> {
       Directive[
        RGBColor[0.368417, 0.506779, 0.709798], 
        AbsoluteThickness[2]], 
       Directive[
        RGBColor[0.880722, 0.611041, 0.142051], 
        AbsoluteThickness[2]], 
       Directive[
        RGBColor[0.560181, 0.691569, 0.194885], 
        AbsoluteThickness[2]], 
       Directive[
        RGBColor[0.922526, 0.385626, 0.209179], 
        AbsoluteThickness[2]], 
       Directive[
        RGBColor[0.528488, 0.470624, 0.701351], 
        AbsoluteThickness[2]], 
       Directive[
        RGBColor[0.772079, 0.431554, 0.102387], 
        AbsoluteThickness[2]], 
       Directive[
        RGBColor[0.363898, 0.618501, 0.782349], 
        AbsoluteThickness[2]], 
       Directive[
        RGBColor[1, 0.75, 0], 
        AbsoluteThickness[2]], 
       Directive[
        RGBColor[0.647624, 0.37816, 0.614037], 
        AbsoluteThickness[2]], 
       Directive[
        RGBColor[0.571589, 0.586483, 0.], 
        AbsoluteThickness[2]], 
       Directive[
        RGBColor[0.915, 0.3325, 0.2125], 
        AbsoluteThickness[2]], 
       Directive[
        RGBColor[0.40082222609352647`, 0.5220066643438841, 0.85], 
        AbsoluteThickness[2]], 
       Directive[
        RGBColor[0.9728288904374106, 0.621644452187053, 0.07336199581899142], 
        
        AbsoluteThickness[2]], 
       Directive[
        RGBColor[0.736782672705901, 0.358, 0.5030266573755369], 
        AbsoluteThickness[2]], 
       Directive[
        RGBColor[0.28026441037696703`, 0.715, 0.4292089322474965], 
        AbsoluteThickness[2]]}, "DomainPadding" -> Scaled[0.02], 
     "PointSizeFunction" -> "SmallPointSize", "RangePadding" -> Scaled[0.05], 
     "OptimizePlotMarkers" -> True, "IncludeHighlighting" -> "CurrentPoint", 
     "HighlightStyle" -> Automatic, "OptimizePlotMarkers" -> True, 
     "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
         Identity[
          Part[#, 1]], 
         Exp[
          Part[#, 2]]}& ), "CopiedValueFunction" -> ({
         Identity[
          Part[#, 1]], 
         Exp[
          Part[#, 2]]}& )}},
   PlotRange->{{0, 0.2}, {-3.6022211940303484`, 13.578804671093803`}},
   PlotRangeClipping->True,
   PlotRangePadding->{{
      Scaled[0.02], 
      Scaled[0.02]}, {
      Scaled[0.02], 
      Scaled[0.05]}},
   Ticks->FrontEndValueCache[{Automatic, 
      Charting`ScaledTicks[{Log, Exp}, {Log, Exp}, "Nice", WorkingPrecision -> 
       15.954589770191003`, RotateLabel -> 0]}, {
     Automatic, {{2.302585092994046, 
        FormBox["10", TraditionalForm], {0.01, 0.}}, {9.210340371976184, 
        FormBox[
         TemplateBox[{"10", "4"}, "Superscript", SyntaxForm -> 
          SuperscriptBox], TraditionalForm], {0.01, 0.}}, {-4.605170185988091, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-2.3025850929940455`, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       0., 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       4.605170185988092, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       6.907755278982137, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       11.512925464970229`, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       13.815510557964274`, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       16.11809565095832, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}}}]], 
  TraditionalForm]], "Output",
 CellChangeTimes->{3.9924939311946907`*^9, 3.992494620651369*^9},
 CellLabel->"Out[37]=",ExpressionUUID->"57532f25-44b1-4e62-882c-1b2fbd911000"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"spectrS1", "[", 
    RowBox[{"\[Omega]_", ",", "\[Theta]xx_", ",", "\[Theta]yy_", ",", "NN_"}],
     "]"}], ":=", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{"-", "1"}], " ", "\[Alpha]", " ", 
      SuperscriptBox["m", "2"], 
      SuperscriptBox["\[Omega]", "2"]}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"4", "\[Pi]"}], ")"}], "2"], " ", 
      SuperscriptBox["\[CurlyEpsilon]", "2"], " ", 
      SuperscriptBox["\[Omega]0", "2"]}]], 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"Abs", "[", 
        RowBox[{"fE", "[", 
         RowBox[{
         "\[Omega]", ",", "\[Theta]xx", ",", "\[Theta]yy", ",", "NN", ",", 
          "0"}], "]"}], "]"}], "2"], "-", 
      RowBox[{
       SuperscriptBox["\[Xi]", "2"], 
       SuperscriptBox[
        RowBox[{"Abs", "[", 
         RowBox[{"fE", "[", 
          RowBox[{
          "\[Omega]", ",", "\[Theta]xx", ",", "\[Theta]yy", ",", "NN", ",", 
           "1"}], "]"}], "]"}], "2"]}], "+", 
      RowBox[{
       SuperscriptBox["\[Xi]", "2"], 
       RowBox[{"Re", "[", 
        RowBox[{
         RowBox[{"fE", "[", 
          RowBox[{
          "\[Omega]", ",", "\[Theta]xx", ",", "\[Theta]yy", ",", "NN", ",", 
           "0"}], "]"}], " ", 
         RowBox[{"Conjugate", "[", 
          RowBox[{"fE", "[", 
           RowBox[{
           "\[Omega]", ",", "\[Theta]xx", ",", "\[Theta]yy", ",", "NN", ",", 
            "2"}], "]"}], "]"}]}], "]"}]}]}], ")"}]}]}], 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "Soft", " ", "photon", " ", "spectrum", " ", "in", " ", "an", " ", 
     "alternative", " ", "gauge"}], ",", 
    RowBox[{"corresponding", " ", "to", " ", 
     RowBox[{"Eq", ".", 
      RowBox[{"(", "37", ")"}]}], " ", "in", " ", "the", " ", 
     RowBox[{"paper", ".", " ", "Unlike"}], " ", "the", " ", 
     "small\:2011angle", " ", "version"}], ",", 
    RowBox[{
    "this", " ", "implementation", " ", "is", " ", "general", " ", "and", " ",
      "works", " ", "for", " ", "arbitrary", " ", "kinematics"}], ",", 
    RowBox[{
    "provided", " ", "that", " ", "the", " ", "correct", " ", "phase", " ", 
     "functions", " ", "are", " ", 
     RowBox[{"supplied", ".", " ", "The"}], " ", "key", " ", "feature", " ", 
     "of", " ", "makeCf", 
     RowBox[{"(", 
      RowBox[{
      "which", " ", "computes", " ", "the", " ", "integrals", " ", "f_i"}], 
      ")"}], " ", "is", " ", "that", "  ", "it", " ", "can", " ", "evaluate", 
     " ", "these", " ", "integrals", " ", "for", " ", "any", " ", "arbitrary",
      " ", "phase", " ", "function", " ", "passed", " ", "by", " ", "the", 
     " ", "user", " ", "as", " ", "an", " ", 
     RowBox[{"argument", ".", "This"}], " ", "makes", " ", "the", " ", 
     "present", " ", "code", " ", "flexible", " ", "and", " ", "applicable", 
     " ", "to", " ", "any", " ", "kinematical", " ", "configuration", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"e", ".", "g", ".", "non\:2011head\:2011on"}], " ", 
        "collisions"}], ",", 
       RowBox[{"arbitrary", " ", "electron", " ", "energy"}], ",", 
       RowBox[{"etc", "."}]}], ")"}]}]}], "*)"}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.992487691400631*^9, 3.992487772665002*^9}, {
   3.9924878313297977`*^9, 3.992487832081299*^9}, {3.992487908246872*^9, 
   3.992487915210062*^9}, {3.992488289801509*^9, 3.992488301138032*^9}, {
   3.9924939507756863`*^9, 3.99249395463092*^9}, {3.9924939877025146`*^9, 
   3.9924940717194777`*^9}, 3.992494215894799*^9, {3.992494280349093*^9, 
   3.992494378102072*^9}},
 CellLabel->"In[38]:=",ExpressionUUID->"b0bfe1e1-033f-4f94-88fa-5a2d9be34f56"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"spectrS", "[", 
  RowBox[{
   FractionBox["\[CurlyEpsilon]", "100"], ",", 
   RowBox[{
    FractionBox["1", "2"], 
    FractionBox["m", "\[CurlyEpsilon]"]}], ",", 
   FractionBox["m", "\[CurlyEpsilon]"], ",", "1000"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"spectrS1", "[", 
   RowBox[{
    FractionBox["\[CurlyEpsilon]", "100"], ",", 
    RowBox[{
     FractionBox["1", "2"], 
     FractionBox["m", "\[CurlyEpsilon]"]}], ",", 
    FractionBox["m", "\[CurlyEpsilon]"], ",", "1000"}], "]"}], 
  RowBox[{"(*", 
   RowBox[{
   "Both", " ", "version", " ", "have", " ", "the", " ", "same", " ", 
    "result"}], "*)"}]}]}], "Input",
 CellChangeTimes->{{3.9924877873050327`*^9, 3.992487788152668*^9}, {
   3.992488313180129*^9, 3.9924883144650927`*^9}, {3.99248857768601*^9, 
   3.992488590546432*^9}, 3.992491020980109*^9, {3.992494385606728*^9, 
   3.992494474150681*^9}, {3.992494638567819*^9, 3.9924946442867527`*^9}},
 CellLabel->"In[43]:=",ExpressionUUID->"2f79fe85-b92a-4a5a-bfce-f212c13415e3"],

Cell[BoxData[
 FormBox["1324.2942710580548`", TraditionalForm]], "Output",
 CellChangeTimes->{
  3.992487788684527*^9, 3.992487834021517*^9, 3.992487917693694*^9, {
   3.992488296493578*^9, 3.992488319648617*^9}, {3.992488581677258*^9, 
   3.9924885913351393`*^9}, 3.992491025032226*^9, {3.992494388517726*^9, 
   3.992494445212977*^9}, {3.992494632679793*^9, 3.9924946448749866`*^9}},
 CellLabel->"Out[43]=",ExpressionUUID->"6f06659f-34b8-4682-9bb5-a013744da451"],

Cell[BoxData[
 FormBox["1324.3597016435926`", TraditionalForm]], "Output",
 CellChangeTimes->{
  3.992487788684527*^9, 3.992487834021517*^9, 3.992487917693694*^9, {
   3.992488296493578*^9, 3.992488319648617*^9}, {3.992488581677258*^9, 
   3.9924885913351393`*^9}, 3.992491025032226*^9, {3.992494388517726*^9, 
   3.992494445212977*^9}, {3.992494632679793*^9, 3.992494644877823*^9}},
 CellLabel->"Out[44]=",ExpressionUUID->"5cd24b5d-3b9d-433c-9661-6af50f6ddf3c"]
}, Open  ]]
},
WindowSize->{1536, 819},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
FrontEndVersion->"13.3 for Linux x86 (64-bit) (June 3, 2023)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"4c0d475f-33dc-47cc-abdd-b444da082ce0"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 1367, 34, 104, "Text",ExpressionUUID->"ed4395db-3a4d-4f50-80ee-e7e84eb9426f"],
Cell[1928, 56, 1836, 46, 115, "Input",ExpressionUUID->"9e5bfa73-6c06-4ee2-832b-e1f2a75a48c7",
 InitializationCell->True],
Cell[3767, 104, 4455, 107, 269, "Input",ExpressionUUID->"dedcae93-4f94-4956-b326-8267e66a49ea",
 InitializationCell->True],
Cell[8225, 213, 1650, 42, 166, "Input",ExpressionUUID->"46498603-bf22-4eec-8717-f66c83b4f720",
 InitializationCell->True],
Cell[9878, 257, 2844, 54, 251, "Input",ExpressionUUID->"378535a2-18b9-4c13-96b0-354218db90d0",
 InitializationCell->True],
Cell[12725, 313, 4196, 96, 518, "Input",ExpressionUUID->"a60aa2c9-6837-42e4-bc2c-e6ccb5d7f8a6",
 InitializationCell->True],
Cell[16924, 411, 5023, 124, 341, "Input",ExpressionUUID->"e44b558d-1801-4f17-ae87-63badcfa75de",
 InitializationCell->True],
Cell[21950, 537, 2418, 62, 96, "Input",ExpressionUUID->"0ce0645a-64aa-4acf-bcc1-bd2a896e0bf8"],
Cell[CellGroupData[{
Cell[24393, 603, 525, 11, 44, "Input",ExpressionUUID->"6270425f-50f2-461d-a7c9-8394f2b95828"],
Cell[24921, 616, 575, 10, 32, "Output",ExpressionUUID->"4e891521-3b54-49ca-9207-ffeab890b3ae"]
}, Open  ]],
Cell[25511, 629, 6791, 178, 240, "Input",ExpressionUUID->"81774a06-f44b-41c7-8c59-f0641c453f9b",
 InitializationCell->True],
Cell[CellGroupData[{
Cell[32327, 811, 2757, 73, 163, "Input",ExpressionUUID->"01361227-a59d-45f3-8b9a-f998b06c7144"],
Cell[35087, 886, 301142, 5048, 238, "Output",ExpressionUUID->"57532f25-44b1-4e62-882c-1b2fbd911000"]
}, Open  ]],
Cell[336244, 5937, 3719, 89, 160, "Input",ExpressionUUID->"b0bfe1e1-033f-4f94-88fa-5a2d9be34f56",
 InitializationCell->True],
Cell[CellGroupData[{
Cell[339988, 6030, 1037, 25, 81, "Input",ExpressionUUID->"2f79fe85-b92a-4a5a-bfce-f212c13415e3"],
Cell[341028, 6057, 464, 7, 32, "Output",ExpressionUUID->"6f06659f-34b8-4682-9bb5-a013744da451"],
Cell[341495, 6066, 462, 7, 32, "Output",ExpressionUUID->"5cd24b5d-3b9d-433c-9661-6af50f6ddf3c"]
}, Open  ]]
}
]
*)


